WKB asymptotics of Stokes matrices, spectral curves and rhombus inequalities

We consider an $n\times n$ system of ODEs on $\mathbb{P}^1$ with a simple pole $A$ at $z=0$ and a double pole $u={\rm diag}(u_1, \dots, u_n)$ at $z=\infty$. This is the simplest situation in which the monodromy data of the system are described by upper and lower triangular Stokes matrices $S_\pm$, and we impose reality conditions which imply $S_-=S_+^\dagger$. We study leading WKB exponents of Stokes matrices in parametrizations given by generalized minors and by spectral coordinates, and we show that for $u$ on the caterpillar line (which corresponds to the limit $(u_{j+1}-u_j)/(u_j - u_{j-1}) \to \infty$ for $j=2, \cdots, n-1$), the real parts of these exponents are given by periods of certain cycles on the degenerate spectral curve $\Gamma(u_{\rm cat}(t), A)$. These cycles admit unique deformations for $u$ near the caterpillar line. Using the spectral network theory, we give for $n=2$, and $n=3$ exact WKB predictions for asymptotics of generalized minors in terms of periods of these cycles. Boalch's theorem from Poisson geometry implies that real parts of leading WKB exponents satisfy the rhombus (or interlacing) inequalities. We show that these inequalities are in correspondence with finite webs of the canonical foliation on the root curve $\Gamma^r(u, A)$, and that they follow from the positivity of the corresponding periods. We conjecture that a similar mechanism applies for $n>3$. We also outline the relation of the spectral coordinates with the cluster structures considered by Goncharov-Shen, and with ${\mathcal N}=2$ supersymmetric quantum field theories in dimension four associated with some simple quivers.

==> anc/sn-plots.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    170944,       4197]
NotebookOptionsPosition[    170160,       4177]
NotebookOutlinePosition[    170563,       4193]
CellTagsIndexPosition[    170520,       4190]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"datasetup", "::", "usage"}], "=", 
   "\"\<Extend given data by adding helpers and computing branch points. \n\
Returns another data structure, which includes the original one plus some \
extra keys.\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"datasetup", "[", "data_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "done", ",", "F", ",", "Fred", ",", "P2", ",", "P3", ",", "P6", ",", 
        "dxdz", ",", "newdata", ",", "discriminant", ",", 
        "numericalbranchpoints", ",", "branchpoints", ",", "tracelessmatrix", 
        ",", "sheetexponent", ",", "nrays", ",", "discriminantorder", ",", 
        "orbitsize"}], "}"}], ",", 
      RowBox[{
       RowBox[{"newdata", "=", 
        RowBox[{"<|", "|>"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"data", "[", "\"\<algebra\>\"", "]"}], "==", "\"\<A1\>\""}],
          ",", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"data", "[", "\"\<spec\>\"", "]"}], "==", 
             "\"\<differentials\>\""}], ",", 
            RowBox[{
             RowBox[{"P2", "=", 
              RowBox[{
               RowBox[{"data", "[", "\"\<differentials\>\"", "]"}], "[", 
               "\"\<P2\>\"", "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"F", "=", 
              RowBox[{"Simplify", "[", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", "P2"}], "]"}]}], ";"}]}], "]"}],
           ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"data", "[", "\"\<spec\>\"", "]"}], "==", 
             "\"\<matrix\>\""}], ",", 
            RowBox[{
             RowBox[{"tracelessmatrix", "=", 
              RowBox[{
               RowBox[{"data", "[", "\"\<matrix\>\"", "]"}], "-", 
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{"data", "[", "\"\<matrix\>\"", "]"}], "]"}], " ", 
                RowBox[{
                 RowBox[{"IdentityMatrix", "[", "2", "]"}], "/", "2"}]}]}]}], 
             ";", "\[IndentingNewLine]", 
             RowBox[{"F", "=", 
              RowBox[{"CharacteristicPolynomial", "[", 
               RowBox[{"tracelessmatrix", ",", "x"}], "]"}]}], ";"}]}], "]"}],
           ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"data", "[", "\"\<algebra\>\"", "]"}], "==", "\"\<A2\>\""}],
          ",", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"data", "[", "\"\<spec\>\"", "]"}], "==", 
             "\"\<differentials\>\""}], ",", 
            RowBox[{
             RowBox[{"P2", "=", 
              RowBox[{
               RowBox[{"data", "[", "\"\<differentials\>\"", "]"}], "[", 
               "\"\<P2\>\"", "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"P3", "=", 
              RowBox[{
               RowBox[{"data", "[", "\"\<differentials\>\"", "]"}], "[", 
               "\"\<P3\>\"", "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"F", "=", 
              RowBox[{"Simplify", "[", 
               RowBox[{
                RowBox[{"x", "^", "3"}], "+", 
                RowBox[{"P2", " ", "x"}], "+", "P3"}], "]"}]}], ";"}]}], 
           "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"data", "[", "\"\<spec\>\"", "]"}], "==", 
             "\"\<matrix\>\""}], ",", 
            RowBox[{
             RowBox[{"tracelessmatrix", "=", 
              RowBox[{
               RowBox[{"data", "[", "\"\<matrix\>\"", "]"}], "-", 
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{"data", "[", "\"\<matrix\>\"", "]"}], "]"}], " ", 
                RowBox[{
                 RowBox[{"IdentityMatrix", "[", "3", "]"}], "/", "3"}]}]}]}], 
             ";", "\[IndentingNewLine]", 
             RowBox[{"F", "=", 
              RowBox[{"CharacteristicPolynomial", "[", 
               RowBox[{"tracelessmatrix", ",", "x"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"P2", "=", 
              RowBox[{"Coefficient", "[", 
               RowBox[{"F", ",", "x", ",", "1"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"P3", "=", 
              RowBox[{"Coefficient", "[", 
               RowBox[{"F", ",", "x", ",", "0"}], "]"}]}], ";"}]}], "]"}], 
          ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"data", "[", "\"\<algebra\>\"", "]"}], "==", "\"\<A3\>\""}],
          ",", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"data", "[", "\"\<spec\>\"", "]"}], "==", 
             "\"\<differentials\>\""}], ",", 
            RowBox[{
             RowBox[{"P2", "=", 
              RowBox[{
               RowBox[{"data", "[", "\"\<differentials\>\"", "]"}], "[", 
               "\"\<P2\>\"", "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"P3", "=", 
              RowBox[{
               RowBox[{"data", "[", "\"\<differentials\>\"", "]"}], "[", 
               "\"\<P3\>\"", "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"P4", "=", 
              RowBox[{
               RowBox[{"data", "[", "\"\<differentials\>\"", "]"}], "[", 
               "\"\<P4\>\"", "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"F", "=", 
              RowBox[{"Simplify", "[", 
               RowBox[{
                RowBox[{"x", "^", "4"}], "+", 
                RowBox[{"P2", " ", 
                 RowBox[{"x", "^", "2"}]}], "+", 
                RowBox[{"P3", " ", "x"}], "+", "P4"}], "]"}]}], ";"}]}], 
           "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"data", "[", "\"\<spec\>\"", "]"}], "==", 
             "\"\<matrix\>\""}], ",", 
            RowBox[{
             RowBox[{"tracelessmatrix", "=", 
              RowBox[{
               RowBox[{"data", "[", "\"\<matrix\>\"", "]"}], "-", 
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{"data", "[", "\"\<matrix\>\"", "]"}], "]"}], " ", 
                RowBox[{
                 RowBox[{"IdentityMatrix", "[", "4", "]"}], "/", "4"}]}]}]}], 
             ";", "\[IndentingNewLine]", 
             RowBox[{"F", "=", 
              RowBox[{"CharacteristicPolynomial", "[", 
               RowBox[{"tracelessmatrix", ",", "x"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"P2", "=", 
              RowBox[{"Coefficient", "[", 
               RowBox[{"F", ",", "x", ",", "2"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"P3", "=", 
              RowBox[{"Coefficient", "[", 
               RowBox[{"F", ",", "x", ",", "1"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"P4", "=", 
              RowBox[{"Coefficient", "[", 
               RowBox[{"F", ",", "x", ",", "0"}], "]"}]}], ";"}]}], "]"}], 
          ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"dxdz", "=", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"D", "[", 
           RowBox[{"F", ",", "z"}], "]"}]}], "/", 
         RowBox[{"D", "[", 
          RowBox[{"F", ",", "x"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"discriminant", "=", 
        RowBox[{"Discriminant", "[", 
         RowBox[{"F", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"numericalbranchpoints", "=", 
        RowBox[{"Tally", "[", 
         RowBox[{"z", "/.", " ", 
          RowBox[{"NSolve", "[", 
           RowBox[{
            RowBox[{"discriminant", "==", "0"}], ",", "z", ",", 
            RowBox[{"WorkingPrecision", "->", "80"}]}], "]"}]}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "NB", " ", "in", " ", "Mathematica", " ", "12.3", " ", "and", " ", 
          "13", " ", "a", " ", "strange", " ", "glitch", " ", "causes", " ", 
          "this", " ", "line", " ", "to", " ", "hang", " ", "sometimes", " ", 
          "on", " ", "the", " ", "_second", "_", " ", "time", " ", 
          RowBox[{"it", "'"}], "s", " ", "called"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"e", ".", "g", ".", "for"}], " ", "A1", " ", "with", " ", 
           "P2"}], "=", 
          RowBox[{"z", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"z", "-", "1"}], ")"}], "^", "2"}]}]}]}], "*)"}], 
       RowBox[{"branchpoints", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"discriminantorder", "=", 
            RowBox[{"nbp", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"sheetexponent", "=", "0"}], ";", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "crude", " ", "attempt", " ", "to", " ", "classify", " ", 
             "branch", " ", "points"}], "*)"}], 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
             "so", " ", "far", " ", "only", " ", "treats", " ", "some", " ", 
              "cases"}], ",", 
             RowBox[{
             "all", " ", "with", " ", "a", " ", "single", " ", "orbit", " ", 
              "of", " ", "vanishing", " ", "sheets"}]}], "*)"}], 
           RowBox[{"(*", 
            RowBox[{"some", " ", "smooth", " ", "cases"}], "*)"}], 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"data", "[", "\"\<algebra\>\"", "]"}], "==", 
                 "\"\<A1\>\""}], "||", 
                RowBox[{
                 RowBox[{"data", "[", "\"\<algebra\>\"", "]"}], "==", 
                 "\"\<A2\>\""}], "||", 
                RowBox[{
                 RowBox[{"data", "[", "\"\<algebra\>\"", "]"}], "==", 
                 "\"\<A3\>\""}]}], ")"}], "&&", 
              RowBox[{"discriminantorder", "==", "1"}]}], ",", 
             RowBox[{
              RowBox[{"sheetexponent", "=", 
               RowBox[{"1", "/", "2"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"orbitsize", "=", "2"}], ";"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"data", "[", "\"\<algebra\>\"", "]"}], "==", 
               "\"\<A2\>\""}], "&&", 
              RowBox[{"discriminantorder", "==", "2"}], "&&", 
              RowBox[{"P2", "===", "0"}]}], ",", 
             RowBox[{
              RowBox[{"sheetexponent", "=", 
               RowBox[{"1", "/", "3"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"orbitsize", "=", "6"}], ";"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"now", " ", "some", " ", "singular", " ", "cases"}], 
            "*)"}], 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"data", "[", "\"\<algebra\>\"", "]"}], "==", 
               "\"\<A1\>\""}], "&&", 
              RowBox[{"discriminantorder", ">", "1"}]}], ",", 
             RowBox[{
              RowBox[{"sheetexponent", "=", 
               RowBox[{"discriminantorder", "/", "2"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"orbitsize", "=", "2"}], ";"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"data", "[", "\"\<algebra\>\"", "]"}], "==", 
               "\"\<A2\>\""}], "&&", 
              RowBox[{"discriminantorder", "==", "2"}], "&&", 
              RowBox[{"P2", "=!=", "0"}]}], ",", 
             RowBox[{
              RowBox[{"sheetexponent", "=", "1"}], ";", "\[IndentingNewLine]", 
              RowBox[{"orbitsize", "=", "2"}], ";"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"sheetexponent", "==", "0"}], ",", 
             RowBox[{
             "Print", "[", "\"\<Error: couldn't classify a branch point\>\"", 
              "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"nrays", "=", 
            RowBox[{"orbitsize", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", "sheetexponent"}], ")"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"<|", 
            RowBox[{
             RowBox[{"\"\<z\>\"", "->", 
              RowBox[{"nbp", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ",", 
             RowBox[{"\"\<nrays\>\"", "->", "nrays"}], ",", 
             RowBox[{"\"\<sheetexponent\>\"", "->", "sheetexponent"}], ",", 
             RowBox[{"\"\<discriminantorder\>\"", "->", "discriminantorder"}],
              ",", 
             RowBox[{"\"\<orbitsize\>\"", "->", "orbitsize"}]}], "|>"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"nbp", ",", "numericalbranchpoints"}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"AssociateTo", "[", 
        RowBox[{"newdata", ",", 
         RowBox[{"\"\<F\>\"", "->", "F"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AssociateTo", "[", 
        RowBox[{"newdata", ",", 
         RowBox[{"\"\<dxdz\>\"", "->", "dxdz"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AssociateTo", "[", 
        RowBox[{"newdata", ",", 
         RowBox[{"\"\<discriminant\>\"", "->", "discriminant"}]}], "]"}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"AssociateTo", "[", 
        RowBox[{"newdata", ",", 
         RowBox[{
         "\"\<numericalbranchpoints\>\"", "->", "numericalbranchpoints"}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AssociateTo", "[", 
        RowBox[{"newdata", ",", 
         RowBox[{"\"\<branchpoints\>\"", "->", "branchpoints"}]}], "]"}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"KeyExistsQ", "[", 
           RowBox[{"data", ",", "\"\<extrapoints\>\""}], "]"}]}], ",", 
         RowBox[{"AssociateTo", "[", 
          RowBox[{"newdata", ",", 
           RowBox[{"\"\<extrapoints\>\"", "->", 
            RowBox[{"{", "}"}]}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Join", "[", 
        RowBox[{"data", ",", "newdata"}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"roots", "[", "\"\<A1\>\"", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"-", "2"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"roots", "[", "\"\<A2\>\"", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"roots", "[", "\"\<A3\>\"", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"shortroots", "[", "\"\<A1\>\"", "]"}], "=", 
   RowBox[{"roots", "[", "\"\<A1\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"shortroots", "[", "\"\<A2\>\"", "]"}], "=", 
   RowBox[{"roots", "[", "\"\<A2\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"shortroots", "[", "\"\<A3\>\"", "]"}], "=", 
    RowBox[{"roots", "[", "\"\<A3\>\"", "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"iszero", "::", "usage"}], "=", 
   "\"\<Check whether a number is zero, to within a given threshold \
tolerance.\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"iszero", "[", 
     RowBox[{"z_", ",", "threshold_"}], "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Abs", "[", "z", "]"}], "<", "threshold"}], ")"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"isrealpositive", "::", "usage"}], "=", 
   "\"\<Check whether a number is real and positive, to within a given \
threshold tolerance.\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"isrealpositive", "[", 
     RowBox[{"z_", ",", "threshold_"}], "]"}], ":=", 
    RowBox[{"iszero", "[", 
     RowBox[{
      RowBox[{"Arg", "[", "z", "]"}], ",", "threshold"}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"singleray", "::", "usage"}], "=", 
   "\"\<Create a ray from given initial data.\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "singleray", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"MaxSteps", "->", "500000"}], ",", 
     RowBox[{"WorkingPrecision", "->", "20"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"singleray", "[", 
     RowBox[{
     "data_", ",", "sheet_", ",", "startt_", ",", "L_", ",", "\[Alpha]_", ",", 
      RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "sol", ",", "type", ",", "x0", ",", "dxdz", ",", "z0", ",", "root", 
        ",", "ray", ",", "diffeqs"}], "}"}], ",", 
      RowBox[{
       RowBox[{"z0", "=", 
        RowBox[{"sheet", "[", "\"\<z\>\"", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"root", "=", 
        RowBox[{"sheet", "[", "\"\<root\>\"", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"dxdz", "=", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"xt", ",", "zt"}], "}"}], ",", 
          RowBox[{
           RowBox[{"data", "[", "\"\<dxdz\>\"", "]"}], "/.", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "->", "xt"}], ",", 
             RowBox[{"z", "->", "zt"}]}], "}"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"x0", "=", 
        RowBox[{"sheet", "[", "\"\<cartandata\>\"", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"diffeqs", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "x", "]"}], "[", "t",
             "]"}], "==", 
           RowBox[{
            RowBox[{"dxdz", "[", 
             RowBox[{
              RowBox[{"x", "[", "t", "]"}], ",", 
              RowBox[{"z", "[", "t", "]"}]}], "]"}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "z", "]"}], "[", 
             "t", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "t", "]"}], ".", "root"}], ")"}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", "1", "]"}], "[", "z", "]"}], "[", 
             "t", "]"}]}], "==", 
           RowBox[{"E", "^", 
            RowBox[{"(", 
             RowBox[{"I", " ", "\[Alpha]"}], ")"}]}]}], ",", 
          RowBox[{
           RowBox[{"x", "[", "startt", "]"}], "==", "x0"}], ",", 
          RowBox[{
           RowBox[{"z", "[", "startt", "]"}], "==", "z0"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sol", "=", 
        RowBox[{
         RowBox[{"NDSolve", "[", 
          RowBox[{
           RowBox[{"SetPrecision", "[", 
            RowBox[{"diffeqs", ",", 
             RowBox[{
              RowBox[{"OptionValue", "[", "\"\<WorkingPrecision\>\"", "]"}], 
              "+", "1"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "z"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "startt", ",", "L"}], "}"}], ",", 
           RowBox[{"MaxSteps", "->", 
            RowBox[{"OptionValue", "[", "\"\<MaxSteps\>\"", "]"}]}], ",", 
           RowBox[{"WorkingPrecision", "->", 
            RowBox[{"OptionValue", "[", "\"\<WorkingPrecision\>\"", "]"}]}]}],
           "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ray", "=", 
        RowBox[{"<|", 
         RowBox[{
          RowBox[{"\"\<root\>\"", "->", "root"}], ",", 
          RowBox[{"\"\<z0\>\"", "->", "z0"}], ",", 
          RowBox[{"\"\<x0\>\"", "->", "x0"}], ",", 
          RowBox[{
           RowBox[{"\"\<z\>\"", "->", 
            RowBox[{"z", "[", "t", "]"}]}], "/.", " ", "sol"}], ",", 
          RowBox[{
           RowBox[{"\"\<cartandata\>\"", "->", 
            RowBox[{"x", "[", "t", "]"}]}], "/.", " ", "sol"}], ",", 
          RowBox[{"\"\<startt\>\"", "->", "startt"}], ",", 
          RowBox[{"\"\<endt\>\"", "->", "L"}]}], "|>"}]}], ";", 
       "\[IndentingNewLine]", "ray"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"allrays", "::", "usage"}], "=", 
   "\"\<Create a list of rays generated with all possible initial roots, \
passing through a given initial point.\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"allrays", "[", 
     RowBox[{"data_", ",", "zt_", ",", "L_", ",", "\[Alpha]_"}], "]"}], ":=", 
    
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"rays", ",", "sheets", ",", "sheet"}], "}"}], ",", 
      RowBox[{
       RowBox[{"sheets", "=", 
        RowBox[{"getsheetsofrootcover", "[", 
         RowBox[{"data", ",", "zt", ",", 
          RowBox[{"getcartandata", "[", 
           RowBox[{"data", ",", "zt"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rays", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"singleray", "[", 
           RowBox[{
           "data", ",", "sheet", ",", "0", ",", "L", ",", "\[Alpha]"}], "]"}],
           ",", 
          RowBox[{"{", 
           RowBox[{"sheet", ",", "sheets"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "rays"}]}], "]"}]}], ";"}], "\n", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getcartandata", "::", "usage"}], "=", 
   "\"\<Get the conjugacy class of the Higgs field at a given point, as a \
vector of\ngeneralized eigenvalues. The result has a natural Weyl group \
ambiguity, which gets fixed in an arbitrary\nfashion, by the order in which \
NSolve gives us the roots of some polynomial. In the case of A_n the\nvector \
consists of n eigenvalues in the fundamental representation.\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"getcartandata", "[", 
     RowBox[{"data_", ",", "zt_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "retval"}], "}"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"data", "[", "\"\<algebra\>\"", "]"}], "==", "\"\<A1\>\""}],
          ",", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x1", ",", "x2"}], "}"}], "=", 
           RowBox[{"x", "/.", " ", 
            RowBox[{"Quiet", "[", 
             RowBox[{
              RowBox[{"NSolve", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"data", "[", "\"\<F\>\"", "]"}], "/.", " ", 
                   RowBox[{"z", "->", "zt"}]}], ")"}], "==", "0"}], ",", "x", 
                ",", 
                RowBox[{"WorkingPrecision", "->", "80"}]}], "]"}], ",", 
              RowBox[{"NSolve", "::", "precw"}]}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"retval", "=", 
           RowBox[{"{", "x1", "}"}]}], ";"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"data", "[", "\"\<algebra\>\"", "]"}], "==", "\"\<A2\>\""}],
          ",", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x1", ",", "x2", ",", "x3"}], "}"}], "=", 
           RowBox[{"x", "/.", " ", 
            RowBox[{"Quiet", "[", 
             RowBox[{
              RowBox[{"NSolve", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"data", "[", "\"\<F\>\"", "]"}], "/.", " ", 
                   RowBox[{"z", "->", "zt"}]}], ")"}], "==", "0"}], ",", "x", 
                ",", 
                RowBox[{"WorkingPrecision", "->", "80"}]}], "]"}], ",", 
              RowBox[{"NSolve", "::", "precw"}]}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"retval", "=", 
           RowBox[{"{", 
            RowBox[{"x1", ",", "x2"}], "}"}]}], ";"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"data", "[", "\"\<algebra\>\"", "]"}], "==", "\"\<A3\>\""}],
          ",", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "=", 
           RowBox[{"x", "/.", " ", 
            RowBox[{"Quiet", "[", 
             RowBox[{
              RowBox[{"NSolve", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"data", "[", "\"\<F\>\"", "]"}], "/.", " ", 
                   RowBox[{"z", "->", "zt"}]}], ")"}], "==", "0"}], ",", "x", 
                ",", 
                RowBox[{"WorkingPrecision", "->", "80"}]}], "]"}], ",", 
              RowBox[{"NSolve", "::", "precw"}]}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"retval", "=", 
           RowBox[{"{", 
            RowBox[{"x1", ",", "x2", ",", "x3"}], "}"}]}], ";"}]}], "]"}], 
       ";", "\[IndentingNewLine]", "retval"}]}], "]"}]}], ";"}], "\n", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getsheetsofrootcover", "::", "usage"}], "=", 
   "\"\<Get the sheets of the root cover at a given point, with some \
ancillary data\nincluding the value of the canonical 1-form.\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"getsheetsofrootcover", "[", 
     RowBox[{"data_", ",", "zt_", ",", "cartandata_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "sheets", "}"}], ",", 
      RowBox[{
       RowBox[{"sheets", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"<|", 
           RowBox[{
            RowBox[{"\"\<z\>\"", "->", "zt"}], ",", 
            RowBox[{"\"\<cartandata\>\"", "->", "cartandata"}], ",", 
            RowBox[{"\"\<root\>\"", "->", "item"}], ",", 
            RowBox[{"\"\<integrand\>\"", "->", 
             RowBox[{"item", ".", "cartandata"}]}]}], "|>"}], ",", 
          RowBox[{"{", 
           RowBox[{"item", ",", 
            RowBox[{"roots", "[", 
             RowBox[{"data", "[", "\"\<algebra\>\"", "]"}], "]"}]}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", "sheets"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"getvanishingsheets", "::", "usage"}], "=", 
   "\"\<Get a list of all sheets of the root cover where the canonical 1-form \
is \nsmaller than a given threshold.\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"getvanishingsheets", "[", 
     RowBox[{"data_", ",", "zt_", ",", "threshold_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sheets", ",", "vs", ",", "minintegrand"}], "}"}], ",", 
      RowBox[{
       RowBox[{"sheets", "=", 
        RowBox[{"getsheetsofrootcover", "[", 
         RowBox[{"data", ",", "zt", ",", 
          RowBox[{"getcartandata", "[", 
           RowBox[{"data", ",", "zt"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"vs", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"sheets", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"#", "[", "\"\<integrand\>\"", "]"}], "]"}], "<", 
            "threshold"}], "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "vs", "]"}], "==", "0"}], ",", 
         RowBox[{
          RowBox[{
          "Print", "[", "\"\<error: no vanishing sheets found\>\"", "]"}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"minintegrand", "=", 
           RowBox[{"Min", "[", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", "\"\<integrand\>\"", "]"}], "&"}], "/@", 
              "sheets"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{"\"\<minimum integrand: \>\"", ",", "minintegrand"}], 
           "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{"\"\<threshold: \>\"", ",", "threshold"}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{"\"\<sheet data: \>\"", ",", "sheets"}], "]"}], ";"}]}], 
        "]"}], ";", "\[IndentingNewLine]", "vs"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"exploresheetsnearbranchpoint", "::", "usage"}], "=", 
   "\"\<A debugging function, exploring the sheets of the root cover\nnear a \
branch point, at a given distance.\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"exploresheetsnearbranchpoint", "[", 
     RowBox[{"data_", ",", "bpnum_", ",", "scale_", ",", "\[Alpha]_"}], "]"}],
     ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "bp", ",", "z0", ",", "a", ",", "\[Delta]z", ",", "shiftphase", ",", 
        "totalshiftphase", ",", "n", ",", "z0n"}], "}"}], ",", 
      RowBox[{
       RowBox[{"bp", "=", 
        RowBox[{
         RowBox[{"data", "[", "\"\<branchpoints\>\"", "]"}], "[", 
         RowBox[{"[", "bpnum", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"sheetexponent", "=", 
        RowBox[{"bp", "[", "\"\<sheetexponent\>\"", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"nraysemerging", "=", 
        RowBox[{"bp", "[", "\"\<nrays\>\"", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "pick", " ", "a", " ", "vanishing", " ", "root", " ", "at", " ", "a", 
         " ", "point", " ", "near", " ", "z0"}], "*)"}], 
       RowBox[{"z0", "=", 
        RowBox[{"bp", "[", "\"\<z\>\"", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Delta]z", "=", "scale"}], ";", "\[IndentingNewLine]", 
       RowBox[{"fudgefactor", "=", "1000"}], ";", 
       RowBox[{"(*", 
        RowBox[{"fixme", ":", 
         RowBox[{
         "find", " ", "the", " ", "correct", " ", "sheets", " ", "more", " ", 
          "robustly"}]}], "*)"}], 
       RowBox[{"vss", "=", 
        RowBox[{"getvanishingsheets", "[", 
         RowBox[{"data", ",", 
          RowBox[{"z0", "+", "\[Delta]z"}], ",", 
          RowBox[{"fudgefactor", "*", 
           RowBox[{
            RowBox[{"(", "\[Delta]z", ")"}], "^", "sheetexponent"}]}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<exploring vanishing sheets\>\"", "]"}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"integrand", " ", "is", " ", "x"}], "=", 
          RowBox[{"a", " ", 
           RowBox[{"\[Delta]z", "^", 
            RowBox[{"(", "e", ")"}]}], " ", "near", " ", "the", " ", "branch",
            " ", "point"}]}], "*)"}], 
        RowBox[{
         RowBox[{
          RowBox[{"a", "=", 
           RowBox[{
            RowBox[{"vs", "[", "\"\<integrand\>\"", "]"}], "/", 
            RowBox[{
             RowBox[{"(", "\[Delta]z", ")"}], "^", 
             RowBox[{"(", "sheetexponent", ")"}]}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{"\"\<coefficient a: \>\"", ",", "a"}], "]"}], ";"}], ",", 
         RowBox[{"{", 
          RowBox[{"vs", ",", "vss"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"shiftphase", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Alpha]", "-", 
           RowBox[{"Arg", "[", "a", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"sheetexponent", "+", "1"}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<shiftphase =\>\"", ",", "shiftphase"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<\>\"", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<exploring expected z0n\>\"", "]"}], 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "now", " ", "look", " ", "at", " ", "the", " ", "various", " ", 
          "values", " ", "z0n", " ", "where", " ", "we", " ", "think", " ", 
          "some", " ", "integral", " ", "will", " ", "have", " ", "phase", 
          " ", "alpha"}], "*)"}], " ", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"totalshiftphase", "=", 
            RowBox[{
             RowBox[{"2", " ", "Pi", " ", 
              RowBox[{"n", "/", "nraysemerging"}]}], "+", "shiftphase"}]}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"Print", "[", 
            RowBox[{
            "\"\<starting on totalshiftphase = \>\"", ",", 
             "totalshiftphase"}], "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"z0n", "=", 
            RowBox[{"z0", "+", 
             RowBox[{"\[Delta]z", " ", 
              RowBox[{"Exp", "[", 
               RowBox[{"I", " ", "totalshiftphase"}], "]"}]}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<z0n = \>\"", ",", "z0n"}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"sheets", "=", 
            RowBox[{"getsheetsofrootcover", "[", 
             RowBox[{"data", ",", "z0n", ",", 
              RowBox[{"getcartandata", "[", 
               RowBox[{"data", ",", "z0n"}], "]"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"integrandphase", "=", 
               RowBox[{"Arg", "[", 
                RowBox[{"sheet", "[", "\"\<integrand\>\"", "]"}], "]"}]}], 
              ";", "\[IndentingNewLine]", 
              RowBox[{"integralphase", "=", 
               RowBox[{"integrandphase", "+", "totalshiftphase"}]}], ";", 
              RowBox[{"(*", 
               RowBox[{"phase", " ", 
                RowBox[{"of", "\\", "int"}], " ", "x", " ", "dz", " ", "is", 
                " ", "phase", " ", "of", " ", "x", " ", "plus", " ", "phase", 
                " ", "of", " ", "dz"}], "*)"}], 
              RowBox[{"Print", "[", 
               RowBox[{"\"\<sheet with integrand = \>\"", ",", 
                RowBox[{"sheet", "[", "\"\<integrand\>\"", "]"}], ",", 
                "\"\<has phase deviation = \>\"", ",", 
                RowBox[{"integralphase", "-", "\[Alpha]"}]}], "]"}], ";"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"sheet", ",", "sheets"}], "}"}]}], "]"}], ";"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", 
            RowBox[{"nraysemerging", "-", "1"}]}], "}"}]}], "]"}]}], ";"}]}], 
     "]"}]}], ";"}], "\n", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"raysfrombranchpoint", "::", "usage"}], "=", 
   "\"\<Get all the rays emerging from a given branch point.\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"raysfrombranchpoint", "[", 
     RowBox[{"data_", ",", "bpnum_", ",", "L_", ",", "\[Alpha]_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "bp", ",", "z0", ",", "a", ",", "\[Delta]z", ",", "\[Delta]zs", ",", 
        "n", ",", "z0n", ",", "rays", ",", "ray", ",", "shiftphase", ",", 
        "totalshiftphase", ",", "pairs", ",", "k", ",", "sheets", ",", "vs", 
        ",", "vss", ",", "sheetexponent", ",", "nraysemerging", ",", 
        "fudgefactor", ",", "integralphase", ",", "integrandphase", ",", 
        "tstart", ",", "smallthreshold"}], "}"}], ",", 
      RowBox[{
       RowBox[{"bp", "=", 
        RowBox[{
         RowBox[{"data", "[", "\"\<branchpoints\>\"", "]"}], "[", 
         RowBox[{"[", "bpnum", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"sheetexponent", "=", 
        RowBox[{"bp", "[", "\"\<sheetexponent\>\"", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"nraysemerging", "=", 
        RowBox[{"bp", "[", "\"\<nrays\>\"", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "pick", " ", "a", " ", "vanishing", " ", "root", " ", "at", " ", "a", 
         " ", "point", " ", "near", " ", "z0"}], "*)"}], 
       RowBox[{"z0", "=", 
        RowBox[{"bp", "[", "\"\<z\>\"", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Delta]z", "=", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"fudgefactor", "=", "1000"}], ";", 
       RowBox[{"(*", 
        RowBox[{"fixme", ":", 
         RowBox[{
         "find", " ", "the", " ", "correct", " ", "sheets", " ", "more", " ", 
          "robustly"}]}], "*)"}], 
       RowBox[{"smallthreshold", "=", 
        RowBox[{"fudgefactor", "*", 
         RowBox[{
          RowBox[{"(", "\[Delta]z", ")"}], "^", "sheetexponent"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"vss", "=", 
        RowBox[{"getvanishingsheets", "[", 
         RowBox[{"data", ",", 
          RowBox[{"z0", "+", "\[Delta]z"}], ",", "smallthreshold"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "vss", "]"}], "!=", 
          RowBox[{"bp", "[", "\"\<orbitsize\>\"", "]"}]}], ",", 
         RowBox[{
         "Print", "[", "\"\<error: got wrong number of vanishing sheets\>\"", 
          "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"vs", "=", 
        RowBox[{"vss", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"integrand", " ", "is", " ", "x"}], "=", 
         RowBox[{"a", " ", 
          RowBox[{"\[Delta]z", "^", 
           RowBox[{"(", "e", ")"}]}], " ", "near", " ", "the", " ", "branch", 
          " ", "point"}]}], "*)"}], 
       RowBox[{"a", "=", 
        RowBox[{
         RowBox[{"vs", "[", "\"\<integrand\>\"", "]"}], "/", 
         RowBox[{
          RowBox[{"(", "\[Delta]z", ")"}], "^", 
          RowBox[{"(", "sheetexponent", ")"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"int", " ", "x", " ", "dz"}], "=", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"e", "+", "1"}], ")"}]}], " ", "a", " ", 
          RowBox[{"\[Delta]z", "^", 
           RowBox[{"(", 
            RowBox[{"e", "+", "1"}], ")"}]}]}]}], "*)"}], 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "introduce", " ", "a", " ", "phase", " ", "shift", " ", "for", " ", 
          "\[Delta]z", " ", "so", " ", "that", " ", "int", " ", "x", " ", 
          "dz", " ", "will", " ", "have", " ", "phase", " ", "\[Alpha]"}], 
         ",", 
         RowBox[{
          RowBox[{"i", ".", "e", ".", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"phaseshift", "*", "\[Delta]z"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"e", "+", "1"}], ")"}]}]}], "=", 
          RowBox[{
           RowBox[{"e", "^", 
            RowBox[{"{", 
             RowBox[{"i", " ", "\[Alpha]"}], "}"}]}], "/", "a"}]}]}], "*)"}], 
       
       RowBox[{"shiftphase", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Alpha]", "-", 
           RowBox[{"Arg", "[", "a", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"sheetexponent", "+", "1"}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "now", " ", "look", " ", "at", " ", "the", " ", "various", " ", 
         "values", " ", "z0n", " ", "where", " ", "we", " ", "think", " ", 
         "some", " ", "integral", " ", "will", " ", "have", " ", "phase", " ",
          "alpha"}], "*)"}], 
       RowBox[{"rays", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"totalshiftphase", "=", 
            RowBox[{
             RowBox[{"2", " ", "Pi", " ", 
              RowBox[{"n", "/", "nraysemerging"}]}], "+", "shiftphase"}]}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"z0n", "=", 
            RowBox[{"z0", "+", 
             RowBox[{"\[Delta]z", " ", 
              RowBox[{"Exp", "[", 
               RowBox[{"I", " ", "totalshiftphase"}], "]"}]}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"sheets", "=", 
            RowBox[{"getsheetsofrootcover", "[", 
             RowBox[{"data", ",", "z0n", ",", 
              RowBox[{"getcartandata", "[", 
               RowBox[{"data", ",", "z0n"}], "]"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"ray", "=", "None"}], ";", "\[IndentingNewLine]", 
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"integrandphase", "=", 
               RowBox[{"Arg", "[", 
                RowBox[{"sheet", "[", "\"\<integrand\>\"", "]"}], "]"}]}], 
              ";", "\[IndentingNewLine]", 
              RowBox[{"integralphase", "=", 
               RowBox[{"integrandphase", "+", "totalshiftphase"}]}], ";", 
              RowBox[{"(*", 
               RowBox[{"phase", " ", 
                RowBox[{"of", "\\", "int"}], " ", "x", " ", "dz", " ", "is", 
                " ", "phase", " ", "of", " ", "x", " ", "plus", " ", "phase", 
                " ", "of", " ", "dz"}], "*)"}], 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Abs", "[", 
                   RowBox[{"sheet", "[", "\"\<integrand\>\"", "]"}], "]"}], 
                  "<", "smallthreshold"}], "&&", 
                 RowBox[{"isrealpositive", "[", 
                  RowBox[{
                   RowBox[{"Exp", "[", 
                    RowBox[{"I", 
                    RowBox[{"(", 
                    RowBox[{"integralphase", "-", "\[Alpha]"}], ")"}]}], 
                    "]"}], ",", "0.0001"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"ray", "=!=", "None"}], ",", 
                   RowBox[{
                   "Print", "[", 
                    "\"\<error: got multiple rays at single location\>\"", 
                    "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
                 RowBox[{"ray", "=", 
                  RowBox[{"singleray", "[", 
                   RowBox[{
                   "data", ",", "sheet", ",", "0", ",", "L", ",", 
                    "\[Alpha]"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{"fixme", ":", 
                 RowBox[{
                 "change", " ", "0", " ", "to", " ", "more", " ", "accurate", 
                  " ", "start", " ", "time"}]}], "*)"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"sheet", ",", "sheets"}], "}"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"ray", "==", "None"}], ",", 
             RowBox[{"Print", "[", "\"\<error: didn't get a ray\>\"", "]"}]}],
             "]"}], ";", "\[IndentingNewLine]", "ray"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", 
            RowBox[{"nraysemerging", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "rays"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"allbprays", "::", "usage"}], "=", 
   "\"\<Get a list of all the rays emerging from branch points.\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"allbprays", "[", 
     RowBox[{"data_", ",", "L_", ",", "\[Alpha]_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "bpnum", "}"}], ",", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"raysfrombranchpoint", "[", 
           RowBox[{"data", ",", "bpnum", ",", "L", ",", "\[Alpha]"}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"bpnum", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"data", "[", "\"\<branchpoints\>\"", "]"}], "]"}]}], 
           "}"}]}], "]"}], ",", "1"}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Options", "[", "spectralnetwork", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Alpha]", "->", "0"}], ",", 
      RowBox[{"L", "->", "1"}], ",", 
      RowBox[{"Data", "->", 
       RowBox[{"<|", "|>"}]}], ",", 
      RowBox[{"Override", "->", 
       RowBox[{"<|", "|>"}]}], ",", 
      RowBox[{"DoIntersections", "->", "True"}], ",", 
      RowBox[{"TimeStep", "->", "0.02"}], ",", 
      RowBox[{"Grain", "->", "25"}], ",", 
      RowBox[{"BlockTolerance", "->", "0.04"}], ",", 
      RowBox[{"KillTimeThreshold", "->", "0.02"}], ",", 
      RowBox[{"MaxIter", "->", "1000"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "findintersectioncandidates", "]"}], "=", 
   RowBox[{"Options", "[", "spectralnetwork", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "reduceintersectioncandidates", "]"}], "=", 
   RowBox[{"Options", "[", "spectralnetwork", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Options", "[", "killbirthintersections", "]"}], "=", 
    RowBox[{"Options", "[", "spectralnetwork", "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hash", "::", "usage"}], "=", 
   "\"\<Return a `hashed` version of a point z, by rounding z*grain to the \
nearest lattice point. (Larger\nvalues of grain thus give finer \
meshes.)\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hash", "[", 
     RowBox[{"z_", ",", "grain_"}], "]"}], "=", 
    RowBox[{"Round", "[", 
     RowBox[{"z", " ", "grain"}], "]"}]}], ";"}], "\n", "\[IndentingNewLine]",
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"data", " ", "format", " ", "for", " ", 
    RowBox[{"intersections", ":", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"first", " ", "ray", " ", "#"}], ",", 
         RowBox[{"first", " ", "intersection", " ", "time"}], ",", 
         RowBox[{"intersection", " ", "position"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"second", " ", "ray", " ", "#"}], ",", 
         RowBox[{"second", " ", "intersection", " ", "time"}], ",", 
         RowBox[{"intersection", " ", "position"}]}], "}"}]}], "}"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"findintersectioncandidates", "[", 
     RowBox[{"rays_", ",", "noldrays_", ",", 
      RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "i", ",", "j", ",", "k", ",", "ints", ",", "pp", ",", "ep", ",", 
        "delta", ",", "raystart", ",", "rayend", ",", "timestep", ",", 
        "grain", ",", "initialbox", ",", "tt", ",", "currentbox", ",", 
        "previousbox", ",", "currentpos", ",", "nsteps", ",", "nrays", ",", 
        "hashtable", ",", "currentboxdata"}], "}"}], ",", 
      RowBox[{
       RowBox[{"timestep", "=", 
        RowBox[{"OptionValue", "[", "TimeStep", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"grain", "=", 
        RowBox[{"OptionValue", "[", "Grain", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ints", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"hashtable", "=", 
        RowBox[{"CreateDataStructure", "[", "\"\<HashTable\>\"", "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{"build", " ", "hash"}], "-", 
          RowBox[{
          "table", " ", "of", " ", "boxes", " ", "visited", " ", "by", " ", 
           RowBox[{"rays", ":", 
            RowBox[{
            "\"\<timestep\>\"", " ", "controls", " ", "parameterization", " ",
              "of", " ", "rays"}]}]}]}], ",", 
         RowBox[{
          RowBox[{
          "\"\<grain\>\"", " ", "controls", " ", "size", " ", "of", " ", 
           "boxes"}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"entries", " ", 
            RowBox[{"hashtable", "[", "box", "]"}]}], "=", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"raynum", ",", 
               RowBox[{"intersection", " ", "time"}], ",", 
               RowBox[{"z", "-", "position"}]}], "}"}], ",", "..."}], 
            "}"}]}]}]}], "*)"}], 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", 
          RowBox[{"noldrays", "+", "1"}]}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "rays", "]"}]}], ",", 
         RowBox[{"i", "=", 
          RowBox[{"i", "+", "1"}]}], ",", 
         RowBox[{
          RowBox[{"raystart", "=", 
           RowBox[{
            RowBox[{"rays", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", "\"\<startt\>\"", "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"rayend", "=", 
           RowBox[{
            RowBox[{"rays", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", "\"\<endt\>\"", "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"pp", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"rays", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", "\"\<z\>\"", "]"}], "/.", 
            " ", 
            RowBox[{"t", "->", "raystart"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"initialbox", "=", 
           RowBox[{"hash", "[", 
            RowBox[{"pp", ",", "grain"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"previousbox", "=", "None"}], ";", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"tt", "=", 
             RowBox[{"raystart", "+", "timestep"}]}], ",", 
            RowBox[{"tt", "<=", "rayend"}], ",", 
            RowBox[{"tt", "=", 
             RowBox[{"tt", "+", "timestep"}]}], ",", 
            RowBox[{
             RowBox[{"ep", "=", 
              RowBox[{
               RowBox[{
                RowBox[{"rays", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", "\"\<z\>\"", "]"}], "/.",
                " ", 
               RowBox[{"t", "->", "tt"}]}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "bail", " ", "out", " ", "if", " ", "we", " ", "are", " ", 
               "very", " ", "close", " ", "to", " ", "a", " ", 
               "singularity"}], "*)"}], 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"k", "=", "1"}], ",", 
               RowBox[{"k", "<=", 
                RowBox[{"Length", "[", "sing", "]"}]}], ",", 
               RowBox[{"k", "=", 
                RowBox[{"k", "+", "1"}]}], ",", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"sing", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "!=", "Infinity"}], "&&", 
                    
                    RowBox[{
                    RowBox[{"Abs", "[", 
                    RowBox[{"pp", "-", 
                    RowBox[{"sing", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "<=", "0.02"}]}],
                     ")"}], "||", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"sing", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "==", "Infinity"}], "&&", 
                    
                    RowBox[{
                    RowBox[{"Abs", "[", "pp", "]"}], ">", "150"}]}], ")"}]}], 
                  ",", 
                  RowBox[{
                   RowBox[{"pp", "=", "ep"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"Continue", "[", "]"}]}]}], "]"}], ";"}]}], "]"}], 
             ";", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "divide", " ", "the", " ", "timestep", " ", "into", " ", 
               "smaller", " ", "pieces", " ", "so", " ", "we", " ", 
               RowBox[{"don", "'"}], "t", " ", "jump", " ", "over", " ", 
               "any", " ", "boxes"}], "*)"}], 
             RowBox[{"(*", 
              RowBox[{"fixme", ":", 
               RowBox[{
                RowBox[{"this", " ", "hard"}], "-", 
                RowBox[{"coded", " ", "3", " ", "is", " ", "crude"}]}]}], 
              "*)"}], 
             RowBox[{"delta", "=", 
              RowBox[{"ep", "-", "pp"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"nsteps", "=", 
              RowBox[{"Floor", "[", 
               RowBox[{"3", " ", "grain", " ", 
                RowBox[{"Abs", "[", "delta", "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"currentpos", "=", "pp"}], ";", "\[IndentingNewLine]", 
             RowBox[{"currentbox", "=", 
              RowBox[{"hash", "[", 
               RowBox[{"currentpos", ",", "grain"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"k", "=", "0"}], ",", 
               RowBox[{"k", "<=", "nsteps"}], ",", 
               RowBox[{"k", "=", 
                RowBox[{"k", "+", "1"}]}], ",", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"currentbox", "!=", "previousbox"}], ",", 
                  RowBox[{"(*", 
                   RowBox[{
                    RowBox[{
                    "is", " ", "current", " ", "box", " ", "already", " ", 
                    "in", " ", "hash", " ", 
                    RowBox[{"table", "?", "if"}], " ", "so"}], ",", 
                    RowBox[{
                    "mark", " ", "rays", " ", "there", " ", "as", " ", 
                    "candidate", " ", "intersections"}]}], "*)"}], 
                  RowBox[{"(*", 
                   RowBox[{"but", " ", 
                    RowBox[{"don", "'"}], "t", " ", "count", " ", 
                    "intersections", " ", "between", " ", "a", " ", "ray", 
                    " ", "and", " ", "one", " ", "of", " ", "its", " ", 
                    "parents", " ", "that", " ", "occur", " ", "very", " ", 
                    "near", " ", "birthplace"}], "*)"}], 
                  RowBox[{"(*", 
                   RowBox[{"also", " ", 
                    RowBox[{"don", "'"}], "t", " ", "count", " ", 
                    "intersections", " ", "between", " ", "a", " ", "ray", 
                    " ", "and", " ", "itself", " ", 
                    RowBox[{"(", 
                    RowBox[{"fixme", ":", 
                    RowBox[{"is", " ", "this", " ", 
                    RowBox[{"OK", "?"}]}]}], ")"}]}], "*)"}], 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"hashtable", "[", 
                    RowBox[{"\"\<KeyExistsQ\>\"", ",", "currentbox"}], "]"}], 
                    ",", 
                    RowBox[{
                    RowBox[{"currentboxdata", "=", 
                    RowBox[{"hashtable", "[", 
                    RowBox[{"\"\<Lookup\>\"", ",", "currentbox"}], "]"}]}], 
                    ";", "\[IndentingNewLine]", 
                    RowBox[{"Do", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"j", "=", 
                    RowBox[{"item", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"j", "!=", "i"}], "&&", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Abs", "[", 
                    RowBox[{"currentbox", "-", "initialbox"}], "]"}], ">", 
                    "2"}], "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"j", "!=", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rays", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", "\"\<parents\>\"", 
                    "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "&&", 
                    RowBox[{"j", "!=", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rays", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", "\"\<parents\>\"", 
                    "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}]}], ")"}]}], ",", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"ints", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"i", ",", "tt", ",", "currentpos"}], "}"}], ",", 
                    "item"}], "}"}]}], "]"}], ";"}]}], "]"}], ";"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"item", ",", "currentboxdata"}], "}"}]}], "]"}], 
                    ";"}], ",", 
                    RowBox[{
                    RowBox[{"currentboxdata", "=", 
                    RowBox[{"{", "}"}]}], ";"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"(*", 
                    RowBox[{
                    "add", " ", "the", " ", "current", " ", "box", " ", "to", 
                    " ", "the", " ", "hash", " ", "table"}], "*)"}], 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"currentboxdata", ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "tt", ",", "currentpos"}], "}"}]}], 
                    "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"hashtable", "[", 
                    RowBox[{"\"\<Insert\>\"", ",", 
                    RowBox[{"currentbox", "->", "currentboxdata"}]}], "]"}], 
                   ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{
                 "get", " ", "ready", " ", "for", " ", "the", " ", "next", 
                  " ", "step"}], "*)"}], 
                RowBox[{"previousbox", "=", "currentbox"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"nsteps", ">", "0"}], ",", 
                  RowBox[{
                   RowBox[{"currentpos", "=", 
                    RowBox[{"currentpos", "+", 
                    RowBox[{"delta", "/", "nsteps"}]}]}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"currentbox", "=", 
                    RowBox[{"hash", "[", 
                    RowBox[{"currentpos", ",", "grain"}], "]"}]}], ";"}]}], 
                 "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "update", " ", "starting", " ", "position", " ", "for", " ", 
               "the", " ", "next", " ", "timestep"}], "*)"}], 
             RowBox[{"pp", "=", "ep"}], ";"}]}], "]"}], ";"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "sort", " ", "intersections", " ", "by", " ", "ray", " ", "numbers"}],
         "*)"}], 
       RowBox[{"nrays", "=", 
        RowBox[{"Length", "[", "rays", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ints", "=", 
        RowBox[{"Sort", "[", 
         RowBox[{"ints", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"nrays", " ", 
               RowBox[{"#1", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
              RowBox[{"#1", "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ")"}], ">", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"nrays", " ", 
               RowBox[{"#2", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
              RowBox[{"#2", "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ")"}]}], "&"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", "ints"}]}], "]"}]}], ";"}], 
  "\n", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "consolidate", " ", "list", " ", "of", " ", "intersection", " ", 
    "candidates", " ", "by", " ", "combining", " ", "\"\<blocks\>\""}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"reduceintersectioncandidates", "[", 
     RowBox[{"candidatelist_", ",", 
      RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "cleanedlist", ",", "blockstart", ",", "cur", ",", "blockend", ",", 
        "blockmid", ",", "prev", ",", "i", ",", "timestep", ",", 
        "tolerance"}], "}"}], ",", 
      RowBox[{
       RowBox[{"timestep", "=", 
        RowBox[{"OptionValue", "[", "TimeStep", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"tolerance", "=", 
        RowBox[{"OptionValue", "[", "BlockTolerance", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"cleanedlist", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"blockstart", "=", "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "candidatelist", "]"}]}], ",", 
         RowBox[{"i", "=", 
          RowBox[{"i", "+", "1"}]}], ",", 
         RowBox[{
          RowBox[{"cur", "=", 
           RowBox[{"candidatelist", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
            "see", " ", "if", " ", "we", " ", "are", " ", "at", " ", "the", 
             " ", "end", " ", "of", " ", "a", " ", 
             RowBox[{"block", ":", 
              RowBox[{
              "that", " ", "can", " ", "happen", " ", "if", " ", "the", " ", 
               "ray", " ", "numbers", " ", "change"}]}]}], ",", 
            RowBox[{
            "if", " ", "the", " ", "intersection", " ", "time", " ", "moves", 
             " ", "by", " ", "more", " ", "than", " ", "one", " ", "time", 
             " ", "step"}], ",", 
            RowBox[{
             RowBox[{"or", " ", "if", " ", "the", " ", "z"}], "-", 
             RowBox[{
             "position", " ", "moves", " ", "by", " ", "more", " ", "than", 
              " ", "a", " ", "small", " ", "tolerance"}]}]}], "*)"}], 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", ">", "1"}], ")"}], "&&", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"cur", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1"}], "]"}], "]"}], "!=", 
                RowBox[{"prev", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "||", 
               RowBox[{
                RowBox[{"cur", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "!=", 
                RowBox[{"prev", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "||", 
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{"cur", "[", 
                   RowBox[{"[", 
                    RowBox[{"1", ",", "2"}], "]"}], "]"}], "-", 
                  RowBox[{"prev", "[", 
                   RowBox[{"[", 
                    RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], ">", 
                RowBox[{"1.1", " ", "timestep"}]}], "||", 
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{"cur", "[", 
                   RowBox[{"[", 
                    RowBox[{"1", ",", "3"}], "]"}], "]"}], "-", 
                  RowBox[{"prev", "[", 
                   RowBox[{"[", 
                    RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "]"}], ">", 
                "tolerance"}], "||", 
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{"cur", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", ",", "2"}], "]"}], "]"}], "-", 
                  RowBox[{"prev", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "]"}], ">", 
                RowBox[{"1.1", " ", "timestep"}]}], "||", 
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{"cur", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", ",", "3"}], "]"}], "]"}], "-", 
                  RowBox[{"prev", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "]"}], ">", 
                "tolerance"}]}], ")"}]}], ",", 
            RowBox[{
             RowBox[{"blockend", "=", 
              RowBox[{"i", "-", "1"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"blockmid", "=", 
              RowBox[{"Round", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"blockend", "+", "blockstart"}], ")"}], "/", "2"}], 
               "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"cleanedlist", ",", 
               RowBox[{"candidatelist", "[", 
                RowBox[{"[", "blockmid", "]"}], "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"blockstart", "=", "i"}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"prev", "=", "cur"}], ";"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"blockend", "=", 
        RowBox[{"Length", "[", "candidatelist", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"blockmid", "=", 
        RowBox[{"Round", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"blockend", "+", "blockstart"}], ")"}], "/", "2"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"blockend", ">", "0"}], ",", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"cleanedlist", ",", 
           RowBox[{"candidatelist", "[", 
            RowBox[{"[", "blockmid", "]"}], "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "cleanedlist"}]}], "]"}]}], ";"}], "\n", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "refine", " ", "the", " ", "approximate", " ", "intersection", " ", 
     "candidates", " ", "to", " ", "exact", " ", "ones", " ", "using", " ", 
     "the", " ", "root"}], "-", "finder"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "refineintersections", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"WorkingPrecision", "->", "25"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"refineintersections", "[", 
     RowBox[{"rays_", ",", "candidatelist_", ",", 
      RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "cur", ",", "raynum1", ",", "raynum2", ",", "tint1approx", ",", 
        "tint2approx", ",", "ray1", ",", "ray2", ",", "intpt", ",", 
        "preciseints", ",", "tint1", ",", "tint2"}], "}"}], ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"preciseints", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"raynum1", "=", 
            RowBox[{"cur", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"raynum2", "=", 
            RowBox[{"cur", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"tint1approx", "=", 
            RowBox[{"cur", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"tint2approx", "=", 
            RowBox[{"cur", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"ray1", "=", 
            RowBox[{"rays", "[", 
             RowBox[{"[", "raynum1", "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"ray2", "=", 
            RowBox[{"rays", "[", 
             RowBox[{"[", "raynum2", "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "suppress", " ", "error", " ", "messages", " ", "but", " ", 
             "check", " ", "for", " ", "them", " ", "internally"}], "*)"}], 
           RowBox[{"Quiet", "[", 
            RowBox[{"intpt", "=", 
             RowBox[{"Check", "[", 
              RowBox[{
               RowBox[{"FindRoot", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"ray1", "[", "\"\<z\>\"", "]"}], "/.", " ", 
                    RowBox[{"t", "->", "tint1"}]}], ")"}], "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"ray2", "[", "\"\<z\>\"", "]"}], "/.", " ", 
                    RowBox[{"t", "->", "tint2"}]}], ")"}]}], "]"}], "==", 
                    "0"}], ",", 
                   RowBox[{
                    RowBox[{"Im", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"ray1", "[", "\"\<z\>\"", "]"}], "/.", " ", 
                    RowBox[{"t", "->", "tint1"}]}], ")"}], "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"ray2", "[", "\"\<z\>\"", "]"}], "/.", " ", 
                    RowBox[{"t", "->", "tint2"}]}], ")"}]}], "]"}], "==", 
                    "0"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"tint1", ",", "tint1approx", ",", "0", ",", 
                    RowBox[{"ray1", "[", "\"\<endt\>\"", "]"}]}], "}"}], ",", 
                   
                   RowBox[{"{", 
                    RowBox[{"tint2", ",", "tint2approx", ",", "0", ",", 
                    RowBox[{"ray2", "[", "\"\<endt\>\"", "]"}]}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"WorkingPrecision", "->", 
                  RowBox[{
                  "OptionValue", "[", "\"\<WorkingPrecision\>\"", "]"}]}]}], 
                "]"}], ",", "err"}], "]"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"if", " ", "the", " ", "root"}], "-", 
             RowBox[{
             "finder", " ", "threw", " ", "an", " ", "error", " ", "skip", 
              " ", "this", " ", "candidate"}]}], "*)"}], 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"intpt", "==", "err"}], ",", 
             RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
             "otherwise", " ", "do", " ", "some", " ", "mild", " ", "sanity", 
              " ", "checking", " ", "and", " ", "if", " ", "passed"}], ",", 
             RowBox[{"add", " ", "it", " ", "to", " ", "the", " ", "list"}]}],
             "*)"}], 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"tint1", "/.", " ", "intpt"}], ")"}], ">", "0"}], "&&", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"tint2", "/.", " ", "intpt"}], ")"}], ">", "0"}], "&&", 
              RowBox[{
               RowBox[{"Abs", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"ray1", "[", "\"\<z\>\"", "]"}], "/.", " ", 
                    RowBox[{"t", "->", "tint1"}]}], "/.", " ", "intpt"}], 
                  ")"}], "-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"ray2", "[", "\"\<z\>\"", "]"}], "/.", " ", 
                    RowBox[{"t", "->", "tint2"}]}], "/.", " ", "intpt"}], 
                  ")"}]}], "]"}], "<", "0.001"}]}], ",", 
             RowBox[{
              RowBox[{"AppendTo", "[", 
               RowBox[{"preciseints", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"raynum1", ",", 
                    RowBox[{"tint1", "/.", " ", "intpt"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"ray1", "[", "\"\<z\>\"", "]"}], "/.", " ", 
                    RowBox[{"t", "->", "tint1"}]}], "/.", " ", "intpt"}]}], 
                   "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"raynum2", ",", 
                    RowBox[{"tint2", "/.", " ", "intpt"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"ray2", "[", "\"\<z\>\"", "]"}], "/.", " ", 
                    RowBox[{"t", "->", "tint2"}]}], "/.", " ", "intpt"}]}], 
                   "}"}]}], "}"}]}], "]"}], ";"}]}], "]"}], ";"}], ",", 
          RowBox[{"{", 
           RowBox[{"cur", ",", "candidatelist"}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Sort", "[", 
         RowBox[{"preciseints", ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"#1", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}], ">", 
               RowBox[{"#2", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ")"}], "||", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"#1", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1"}], "]"}], "]"}], "==", 
                RowBox[{"#2", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "&&", 
               RowBox[{
                RowBox[{"#1", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "==", 
                RowBox[{"#2", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}]}]}], ")"}], "||", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"#1", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1"}], "]"}], "]"}], "==", 
                RowBox[{"#2", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "&&", 
               RowBox[{
                RowBox[{"#1", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "==", 
                RowBox[{"#2", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "&&", 
               RowBox[{
                RowBox[{"#1", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "2"}], "]"}], "]"}], ">", 
                RowBox[{"#2", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ")"}]}], ")"}], 
           "&"}]}], "]"}]}], ")"}]}], "]"}]}], ";"}], "\n", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"usage", "::", "ispositivecombination"}], "=", 
   "\"\<Test whether x is a linear combination of a and b, with strictly\n\
positive coefficients up to nmax.\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ispositivecombination", "[", 
     RowBox[{"x_", ",", "a_", ",", "b_", ",", "nmax_", ",", "threshold_"}], 
     "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "j", ",", "hit"}], "}"}], ",", 
      RowBox[{
       RowBox[{"hit", "=", "False"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"iszero", "[", 
            RowBox[{
             RowBox[{"x", "-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"i", " ", "a"}], "+", 
                RowBox[{"j", " ", "b"}]}], ")"}]}], ",", "threshold"}], "]"}],
            ",", 
           RowBox[{"hit", "=", "True"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "nmax"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "nmax"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "hit"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"usage", "::", "findsheetsbetween"}], "=", 
   "\"\<Find sheets corresponding to roots lying between two given ones, over \
a given z.\n(This uses the integrands; in principle it could work directly on \
the roots, but would have to deal with the \nrelative Weyl group ambiguity \
between the two sheets first.)\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"findsheetsbetween", "[", 
     RowBox[{"data_", ",", "zt_", ",", "sheet1_", ",", "sheet2_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"igr1", ",", "igr2", ",", "allsheets", ",", "sheetlist"}], 
       "}"}], ",", 
      RowBox[{
       RowBox[{"igr1", "=", 
        RowBox[{"sheet1", "[", "\"\<integrand\>\"", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"igr2", "=", 
        RowBox[{"sheet2", "[", "\"\<integrand\>\"", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"allsheets", "=", 
        RowBox[{"getsheetsofrootcover", "[", 
         RowBox[{"data", ",", "zt", ",", 
          RowBox[{"sheet1", "[", "\"\<cartandata\>\"", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sheetlist", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"allsheets", ",", 
          RowBox[{
           RowBox[{"ispositivecombination", "[", 
            RowBox[{
             RowBox[{"#", "[", "\"\<integrand\>\"", "]"}], ",", "igr1", ",", 
             "igr2", ",", "3", ",", "0.001"}], "]"}], "&"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "sheetlist"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"usage", "::", "getintersectiondata"}], "=", 
   "\"\<Study a given intersection, return list of initial data for new rays; \
this deals \nwith 2-way intersections only.\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"getintersectiondata", "[", 
     RowBox[{"data_", ",", "rays_", ",", "int_", ",", "L_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "nrays", ",", "i", ",", "j", ",", "ray1num", ",", "ray2num", ",", 
        "ray1", ",", "ray2", ",", "tint1", ",", "tint2", ",", "delta1", ",", 
        "delta2", ",", "intz", ",", "newstartt", ",", "ray1velocity", ",", 
        "ray2velocity", ",", "intersectionorientation", ",", "weight", ",", 
        "newparents", ",", "retval", ",", "sheetsbetween", ",", "sheet1", ",",
         "sheet2", ",", "sheet", ",", "newstartsheet", ",", "newage"}], "}"}],
       ",", 
      RowBox[{
       RowBox[{"nrays", "=", 
        RowBox[{"Length", "[", "int", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"retval", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Look", " ", "for", " ", "two", " ", "rays", " ", "carrying", " ", 
         "roots", " ", "which", " ", "can", " ", "also", " ", "generate", " ",
          "other", " ", "roots"}], "*)"}], 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{"deal", " ", "only", " ", "with", " ", "2"}], "-", 
          RowBox[{"way", " ", "intersections"}]}], ",", 
         RowBox[{
          RowBox[{"not", " ", "3"}], "-", 
          RowBox[{"way", " ", "yet"}]}]}], "*)"}], 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"nrays", "==", "2"}], ",", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", 
            RowBox[{"i", "<=", "nrays"}], ",", 
            RowBox[{"i", "++"}], ",", 
            RowBox[{
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"j", "=", 
                RowBox[{"i", "+", "1"}]}], ",", 
               RowBox[{"j", "<=", "nrays"}], ",", 
               RowBox[{"j", "++"}], ",", 
               RowBox[{
                RowBox[{"ray1num", "=", 
                 RowBox[{
                  RowBox[{"int", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"ray2num", "=", 
                 RowBox[{
                  RowBox[{"int", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"ray1", "=", 
                 RowBox[{"rays", "[", 
                  RowBox[{"[", "ray1num", "]"}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"ray2", "=", 
                 RowBox[{"rays", "[", 
                  RowBox[{"[", "ray2num", "]"}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"tint1", "=", 
                 RowBox[{
                  RowBox[{"int", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"tint2", "=", 
                 RowBox[{
                  RowBox[{"int", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"intz", "=", 
                 RowBox[{
                  RowBox[{"int", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "3", "]"}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{
                 "calculate", " ", "intersection", " ", "orientation"}], 
                 "*)"}], 
                RowBox[{"ray1velocity", "=", 
                 RowBox[{
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{"ray1", "[", "\"\<z\>\"", "]"}], ",", "t"}], 
                   "]"}], "/.", " ", 
                  RowBox[{"t", "->", "tint1"}]}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"ray2velocity", "=", 
                 RowBox[{
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{"ray2", "[", "\"\<z\>\"", "]"}], ",", "t"}], 
                   "]"}], "/.", " ", 
                  RowBox[{"t", "->", "tint2"}]}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"intersectionorientation", "=", 
                 RowBox[{"Sign", "[", 
                  RowBox[{"Arg", "[", 
                   RowBox[{"ray1velocity", "/", "ray2velocity"}], "]"}], 
                  "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"sheet1", "=", 
                 RowBox[{
                  RowBox[{"<|", 
                   RowBox[{
                    RowBox[{"\"\<z\>\"", "->", "intz"}], ",", 
                    RowBox[{"\"\<cartandata\>\"", "->", 
                    RowBox[{"ray1", "[", "\"\<cartandata\>\"", "]"}]}], ",", 
                    RowBox[{"\"\<root\>\"", "->", 
                    RowBox[{"ray1", "[", "\"\<root\>\"", "]"}]}], ",", 
                    RowBox[{"\"\<integrand\>\"", "->", 
                    RowBox[{
                    RowBox[{"ray1", "[", "\"\<cartandata\>\"", "]"}], ".", 
                    RowBox[{"ray1", "[", "\"\<root\>\"", "]"}]}]}]}], "|>"}], 
                  "/.", " ", 
                  RowBox[{"t", "->", "tint1"}]}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"sheet2", "=", 
                 RowBox[{
                  RowBox[{"<|", 
                   RowBox[{
                    RowBox[{"\"\<z\>\"", "->", "intz"}], ",", 
                    RowBox[{"\"\<cartandata\>\"", "->", 
                    RowBox[{"ray2", "[", "\"\<cartandata\>\"", "]"}]}], ",", 
                    RowBox[{"\"\<root\>\"", "->", 
                    RowBox[{"ray2", "[", "\"\<root\>\"", "]"}]}], ",", 
                    RowBox[{"\"\<integrand\>\"", "->", 
                    RowBox[{
                    RowBox[{"ray2", "[", "\"\<cartandata\>\"", "]"}], ".", 
                    RowBox[{"ray2", "[", "\"\<root\>\"", "]"}]}]}]}], "|>"}], 
                  "/.", " ", 
                  RowBox[{"t", "->", "tint2"}]}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"sheetsbetween", "=", 
                 RowBox[{"findsheetsbetween", "[", 
                  RowBox[{"data", ",", "intz", ",", "sheet1", ",", "sheet2"}],
                   "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"Do", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"newstartsheet", "=", "sheet"}], ";", 
                   RowBox[{"newstartt", "=", 
                    RowBox[{"tint1", "+", "tint2"}]}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"newparents", "=", 
                    RowBox[{"{", 
                    RowBox[{"ray1num", ",", "ray2num", ",", "0"}], "}"}]}], 
                   ";", "\[IndentingNewLine]", 
                   RowBox[{"newage", "=", 
                    RowBox[{
                    RowBox[{"ray1", "[", "\"\<age\>\"", "]"}], "+", 
                    RowBox[{"ray2", "[", "\"\<age\>\"", "]"}], "+", "1"}]}], 
                   ";", "\[IndentingNewLine]", 
                   RowBox[{"weight", "=", 
                    RowBox[{"intersectionorientation", "*", 
                    RowBox[{"Sign", "[", 
                    RowBox[{"Arg", "[", 
                    RowBox[{
                    RowBox[{"sheet1", "[", "\"\<integrand\>\"", "]"}], "/", 
                    RowBox[{"sheet2", "[", "\"\<integrand\>\"", "]"}]}], 
                    "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"retval", ",", 
                    RowBox[{"<|", 
                    RowBox[{
                    RowBox[{"\"\<newstartt\>\"", "->", "newstartt"}], ",", 
                    RowBox[{"\"\<newstartsheet\>\"", "->", "newstartsheet"}], 
                    ",", 
                    RowBox[{"\"\<newparents\>\"", "->", "newparents"}], ",", 
                    RowBox[{"\"\<weight\>\"", "->", "weight"}], ",", 
                    RowBox[{"\"\<newage\>\"", "->", "newage"}], ",", 
                    RowBox[{"\"\<built\>\"", "->", "False"}], ",", 
                    RowBox[{"\"\<int\>\"", "->", "int"}]}], "|>"}]}], "]"}], 
                   ";"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"sheet", ",", "sheetsbetween"}], "}"}]}], "]"}], 
                ";"}]}], "]"}], ";"}]}], "]"}], ";"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "retval"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\n", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "consolidate", " ", "intersection", " ", "list", " ", "to", " ", 
     "include", " ", "the", " ", "possibility", " ", "of", " ", 
     RowBox[{"triples", ":", 
      RowBox[{
      "this", " ", "list", " ", "is", " ", "pretty", " ", "small", " ", 
       "hopefully"}]}]}], ",", 
    RowBox[{
     RowBox[{
     "so", " ", "we", " ", "can", " ", "afford", " ", "to", " ", "use", " ", 
      "dumb", " ", "O", 
      RowBox[{"(", 
       RowBox[{"N", "^", "2"}], ")"}], " ", 
      RowBox[{"algorithm", ".", "Some"}], " ", "of", " ", "them", " ", "have",
       " ", "been", " ", "consolidated", " ", "already", " ", "at", " ", "a", 
      " ", "previous", " ", 
      RowBox[{"stage", ":", 
       RowBox[{
       "these", " ", "may", " ", "not", " ", "be", " ", "moved", " ", "from", 
        " ", "their", " ", "current", " ", "place", " ", "in", " ", "the", 
        " ", "list"}]}]}], ";", 
     RowBox[{"this", " ", "should", " ", "work", " ", 
      RowBox[{"automatically", "."}]}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"consolidateintersections", "[", "ints_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "i", ",", "j", ",", "used", ",", "currentgroup", ",", "groups", ",", 
        "enteringrays", ",", "intersectionpos", ",", "usedrays", ",", 
        "consolidatedints", ",", "currentints"}], "}"}], ",", 
      RowBox[{
       RowBox[{"used", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"groups", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "find", " ", "out", " ", "which", " ", "intersections", " ", "should",
          " ", "be", " ", "grouped"}], "*)"}], 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "ints", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{"used", ",", "i"}], "]"}], ",", 
            RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"currentgroup", "=", 
           RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "find", " ", "all", " ", "intersections", " ", "which", " ", 
            "should", " ", "be", " ", "grouped", " ", "with", " ", "the", " ",
             "current", " ", "one"}], "*)"}], 
          RowBox[{"(*", 
           RowBox[{
           "each", " ", "\"\<group\>\"", " ", "will", " ", "be", " ", "a", 
            " ", "list", " ", "of", " ", "intersections"}], "*)"}], 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
            "if", " ", "you", " ", "make", " ", "the", " ", "threshold", " ", 
             "too", " ", "big", " ", "you", " ", "can", " ", "accidentally", 
             " ", "group", " ", "distinct", " ", "ones"}], ",", 
            RowBox[{"with", " ", "bad", " ", "results"}]}], "*)"}], 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{"j", "<=", 
             RowBox[{"Length", "[", "ints", "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"MemberQ", "[", 
                RowBox[{"used", ",", "j"}], "]"}], ",", 
               RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{"ints", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "1", ",", "3"}], "]"}], "]"}], "-", 
                  RowBox[{"ints", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "1", ",", "3"}], "]"}], "]"}]}], "]"}], 
                "<", "0.0001"}], ",", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"currentgroup", ",", "j"}], "]"}]}], "]"}], ";"}]}], 
           "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"groups", ",", "currentgroup"}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"used", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"used", ",", "currentgroup"}], "]"}]}], ";"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"for", " ", "each", " ", "group"}], ",", 
         RowBox[{
         "find", " ", "all", " ", "distinct", " ", "rays", " ", "that", " ", 
          "are", " ", "entering"}]}], "*)"}], 
       RowBox[{"consolidatedints", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"usedrays", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "groups", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"usedrays", "=", 
           RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"currentints", "=", 
           RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
            "scan", " ", "over", " ", "all", " ", "intersections", " ", "in", 
             " ", "this", " ", "group"}], ",", 
            RowBox[{
            "pick", " ", "out", " ", "each", " ", "ray", " ", "that", " ", 
             "enters"}]}], "*)"}], 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{"j", "<=", 
             RowBox[{"Length", "[", 
              RowBox[{"groups", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", 
            RowBox[{
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"k", "=", "1"}], ",", 
               RowBox[{"k", "<=", 
                RowBox[{"Length", "[", 
                 RowBox[{"ints", "[", 
                  RowBox[{"[", 
                   RowBox[{"groups", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}], "]"}], 
                 "]"}]}], ",", 
               RowBox[{"k", "++"}], ",", 
               RowBox[{
                RowBox[{"currentray", "=", 
                 RowBox[{
                  RowBox[{"ints", "[", 
                   RowBox[{"[", 
                    RowBox[{"groups", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}], "]"}], "[", 
                  
                  RowBox[{"[", 
                   RowBox[{"k", ",", "1"}], "]"}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{
                  RowBox[{"if", " ", 
                   RowBox[{"we", "'"}], "ve", " ", "already", " ", "seen", 
                   " ", "this", " ", "ray"}], ",", 
                  RowBox[{"skip", " ", "it"}]}], "*)"}], 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{"usedrays", ",", "currentray"}], "]"}], ",", 
                  RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"usedrays", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"usedrays", ",", "currentray"}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"currentints", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"currentints", ",", 
                   RowBox[{
                    RowBox[{"ints", "[", 
                    RowBox[{"[", 
                    RowBox[{"groups", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}], "]"}], "[", 
                    
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ";"}]}], "]"}],
              ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "build", " ", "a", " ", "consolidated", " ", "intersection"}], 
           "*)"}], 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "usedrays", "]"}], ">", "2"}], ",", 
            RowBox[{"Print", "[", 
             RowBox[{"\"\<Warning: intersection \>\"", "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{
                RowBox[{"Length", "[", "consolidatedints", "]"}], "+", "1"}], 
               "]"}], "<>", "\"\< has \>\"", "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{"Length", "[", "usedrays", "]"}], "]"}], "<>", 
              "\"\< rays \>\"", "<>", 
              RowBox[{"ToString", "[", "usedrays", "]"}]}], "]"}]}], "]"}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"consolidatedints", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"consolidatedints", ",", "currentints"}], "]"}]}], 
          ";"}]}], "]"}], ";", "\[IndentingNewLine]", "consolidatedints"}]}], 
     "]"}]}], ";"}], "\n", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"killbirthintersections", "[", 
     RowBox[{"rays_", ",", "ints_", ",", 
      RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "i", ",", "j", ",", "k", ",", "constituent", ",", "inttime", ",", 
        "raystarttime", ",", "cleanedlist", ",", "tooclose", ",", "raynum", 
        ",", "secondraynum", ",", "secondconstituent", ",", "secondinttime", 
        ",", "secondraystarttime"}], "}"}], ",", 
      RowBox[{
       RowBox[{"cleanedlist", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "ints", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"tooclose", "=", "False"}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "figure", " ", "out", " ", "whether", " ", "this", " ", 
            "intersection", " ", "is", " ", "too", " ", "close", " ", "to", 
            " ", "birth", " ", "of", " ", "one", " ", "of", " ", "the", " ", 
            RowBox[{"rays", ":", 
             RowBox[{
             "\"\<j\>\"", " ", "runs", " ", "over", " ", "all", " ", "rays", 
              " ", "at", " ", "the", " ", "intersection"}]}]}], "*)"}], 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{"j", "<=", 
             RowBox[{"Length", "[", 
              RowBox[{"ints", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", 
            RowBox[{
             RowBox[{"constituent", "=", 
              RowBox[{"ints", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{"constituent", " ", "has", " ", "form", " ", 
               RowBox[{"{", 
                RowBox[{"raynum", ",", "inttime", ",", "intpos"}], "}"}]}], 
              "*)"}], 
             RowBox[{"raynum", "=", 
              RowBox[{"constituent", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"inttime", "=", 
              RowBox[{"constituent", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"raystarttime", "=", 
              RowBox[{
               RowBox[{"rays", "[", 
                RowBox[{"[", "raynum", "]"}], "]"}], "[", "\"\<startt\>\"", 
               "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{"inttime", "-", "raystarttime"}], "]"}], "<", 
                RowBox[{"OptionValue", "[", "KillTimeThreshold", "]"}]}], ",", 
               RowBox[{
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"k", "=", "1"}], ",", 
                  RowBox[{"k", "<=", 
                   RowBox[{"Length", "[", 
                    RowBox[{"ints", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
                  RowBox[{"k", "++"}], ",", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"j", "==", "k"}], ",", 
                    RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"secondconstituent", "=", 
                    RowBox[{"ints", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "k"}], "]"}], "]"}]}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"secondraynum", "=", 
                    RowBox[{"secondconstituent", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"(*", 
                    RowBox[{"check", " ", "whether", " ", "the", " ", 
                    RowBox[{"int", ".", "includes"}], " ", "a", " ", 
                    "newborn", " ", "ray", " ", "and", " ", "one", " ", "of", 
                    " ", "its", " ", "parents"}], "*)"}], 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"rays", "[", 
                    RowBox[{"[", "raynum", "]"}], "]"}], "[", 
                    "\"\<parents\>\"", "]"}], ",", "secondraynum"}], "]"}], 
                    ",", 
                    RowBox[{
                    RowBox[{"tooclose", "=", "True"}], ";"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"(*", 
                    RowBox[{"check", " ", "whether", " ", "the", " ", 
                    RowBox[{"int", ".", "includes"}], " ", "two", " ", 
                    "newborn", " ", "rays"}], "*)"}], 
                   RowBox[{"secondinttime", "=", 
                    RowBox[{"secondconstituent", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"secondraystarttime", "=", 
                    RowBox[{
                    RowBox[{"rays", "[", 
                    RowBox[{"[", "secondraynum", "]"}], "]"}], "[", 
                    "\"\<startt\>\"", "]"}]}], ";", "\[IndentingNewLine]", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Abs", "[", 
                    RowBox[{"secondinttime", "-", "secondraystarttime"}], 
                    "]"}], "<", 
                    RowBox[{"OptionValue", "[", "KillTimeThreshold", "]"}]}], 
                    ",", 
                    RowBox[{
                    RowBox[{"tooclose", "=", "True"}], ";"}]}], "]"}], 
                   ";"}]}], "]"}], ";"}]}], "]"}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"if", " ", 
             RowBox[{"it", "'"}], "s", " ", "not", " ", "too", " ", "close"}],
             ",", 
            RowBox[{
            "add", " ", "it", " ", "to", " ", "the", " ", "list", " ", "to", 
             " ", "be", " ", "returned"}]}], "*)"}], 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"tooclose", "==", "False"}], ",", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"cleanedlist", ",", 
              RowBox[{"ints", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ";"}]}], 
        "]"}], ";", "\[IndentingNewLine]", "cleanedlist"}]}], "]"}]}], ";"}], 
  "\n", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"spectralnetwork", "::", "usage"}], "=", 
   "\"\<Build a spectral network. The output is an association, containing \
the list of rays, and\nvarious other ancillary information for convenience.\>\
\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"spectralnetwork", "[", 
     RowBox[{"opts", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "rays", ",", "noldrays", ",", "intcand", ",", "ints", ",", "newints", 
        ",", "allints", ",", "nid", ",", "k", ",", "newstartts", ",", 
        "noldints", ",", "intswithsecondaryrays", ",", "intswithtruncations", 
        ",", "eliminatedints", ",", "newray", ",", "i", ",", "j", ",", 
        "keepgoing", ",", "currentint", ",", "newage", ",", "extrarays", ",", 
        "extrapoints", ",", "intersectionraydata", ",", "ir", ",", 
        "totaliter", ",", "L", ",", "\[Alpha]", ",", "data", ",", "maxage", 
        ",", "nrays", ",", "inttally", ",", "inttallies"}], "}"}], ",", 
      RowBox[{
       RowBox[{"data", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"datasetup", "[", 
           RowBox[{"OptionValue", "[", "\"\<Data\>\"", "]"}], "]"}], ",", 
          RowBox[{"OptionValue", "[", "\"\<Override\>\"", "]"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"L", "=", 
        RowBox[{"OptionValue", "[", "\"\<L\>\"", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Alpha]", "=", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{"OptionValue", "[", "\"\<\[Alpha]\>\"", "]"}], ",", "80"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"extrapoints", "=", 
        RowBox[{"data", "[", "\"\<extrapoints\>\"", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"extrarays", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"allrays", "[", 
             RowBox[{"data", ",", 
              RowBox[{"extrapoints", "[", 
               RowBox[{"[", "n", "]"}], "]"}], ",", "L", ",", "\[Alpha]"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", 
              RowBox[{"Length", "[", "extrapoints", "]"}]}], "}"}]}], "]"}], 
          ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"rays", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"allbprays", "[", 
             RowBox[{"data", ",", "L", ",", "\[Alpha]"}], "]"}], ",", 
            "extrarays"}], "}"}], ",", "1"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "rays", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"With", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"in", "=", "i"}], "}"}], ",", 
            RowBox[{"(*", 
             RowBox[{
             "this", " ", "kludge", " ", "is", " ", "needed", " ", "in", " ", 
              "order", " ", "to", " ", "modify", " ", "an", " ", 
              "Association", " ", "which", " ", "is", " ", "in", " ", "a", 
              " ", "list"}], "*)"}], 
            RowBox[{
             RowBox[{"AssociateTo", "[", 
              RowBox[{
               RowBox[{"rays", "[", 
                RowBox[{"[", "in", "]"}], "]"}], ",", 
               RowBox[{"\"\<age\>\"", "->", "0"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AssociateTo", "[", 
              RowBox[{
               RowBox[{"rays", "[", 
                RowBox[{"[", "in", "]"}], "]"}], ",", 
               RowBox[{"\"\<parents\>\"", "->", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0"}], "}"}]}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AssociateTo", "[", 
              RowBox[{
               RowBox[{"rays", "[", 
                RowBox[{"[", "in", "]"}], "]"}], ",", 
               RowBox[{"\"\<parentint\>\"", "->", "None"}]}], "]"}], ";"}]}], 
           "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"noldrays", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"ints", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"intersectionraydata", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"totaliter", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"inttallies", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"OptionValue", "[", "DoIntersections", "]"}], "&&", 
          RowBox[{
           RowBox[{"data", "[", "\"\<algebra\>\"", "]"}], "!=", 
           "\"\<A1\>\""}], "&&", 
          RowBox[{"noldrays", "!=", 
           RowBox[{"Length", "[", "rays", "]"}]}], "&&", 
          RowBox[{"totaliter", "<=", 
           RowBox[{"OptionValue", "[", "MaxIter", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"totaliter", "=", 
           RowBox[{"totaliter", "+", "1"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "look", " ", "for", " ", "intersections", " ", "between", " ", 
            "newly", " ", "generated", " ", "rays", " ", "and", " ", "new", 
            " ", "or", " ", "previously", " ", "existing", " ", "rays"}], 
           "*)"}], 
          RowBox[{"(*", 
           RowBox[{
           "this", " ", "is", " ", "done", " ", "in", " ", "a", " ", "series",
             " ", "of", " ", "steps"}], "*)"}], 
          RowBox[{"inttally", "=", 
           RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"newints", "=", 
           RowBox[{"findintersectioncandidates", "[", 
            RowBox[{"rays", ",", "noldrays", ",", 
             RowBox[{"FilterRules", "[", 
              RowBox[{
               RowBox[{"{", "opts", "}"}], ",", 
               RowBox[{"Options", "[", "findintersectioncandidates", "]"}]}], 
              "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
             RowBox[{"Print", "[", "\"\<candidates:\>\"", "]"}], " ", 
             RowBox[{"Print", "[", 
              RowBox[{"Select", "[", 
               RowBox[{"newints", ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "}"}], "==", 
                   RowBox[{"{", 
                    RowBox[{"3", ",", "8"}], "}"}]}], "||", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "}"}], "==", 
                   RowBox[{"{", 
                    RowBox[{"8", ",", "3"}], "}"}]}]}], "&"}]}], "]"}], 
              "]"}]}], ";"}], "*)"}], 
          RowBox[{"AppendTo", "[", 
           RowBox[{"inttally", ",", 
            RowBox[{"\"\<initial candidates = \>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"Length", "[", "newints", "]"}], "]"}]}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"newints", "=", 
           RowBox[{"reduceintersectioncandidates", "[", 
            RowBox[{"newints", ",", 
             RowBox[{"FilterRules", "[", 
              RowBox[{
               RowBox[{"{", "opts", "}"}], ",", 
               RowBox[{
               "Options", "[", "reduceintersectioncandidates", "]"}]}], 
              "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
             RowBox[{"Print", "[", "\"\<after first reduction:\>\"", "]"}], 
             " ", 
             RowBox[{"Print", "[", 
              RowBox[{"Select", "[", 
               RowBox[{"newints", ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "}"}], "==", 
                   RowBox[{"{", 
                    RowBox[{"3", ",", "8"}], "}"}]}], "||", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "}"}], "==", 
                   RowBox[{"{", 
                    RowBox[{"8", ",", "3"}], "}"}]}]}], "&"}]}], "]"}], 
              "]"}]}], ";"}], "*)"}], 
          RowBox[{"AppendTo", "[", 
           RowBox[{"inttally", ",", 
            RowBox[{"\"\<after first reduction = \>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"Length", "[", "newints", "]"}], "]"}]}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"newints", "=", 
           RowBox[{"refineintersections", "[", 
            RowBox[{"rays", ",", "newints", ",", 
             RowBox[{"FilterRules", "[", 
              RowBox[{
               RowBox[{"{", "opts", "}"}], ",", 
               RowBox[{"Options", "[", "refineintersections", "]"}]}], 
              "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
             RowBox[{"Print", "[", "\"\<after refine:\>\"", "]"}], " ", 
             RowBox[{"Print", "[", 
              RowBox[{"Select", "[", 
               RowBox[{"newints", ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "}"}], "==", 
                   RowBox[{"{", 
                    RowBox[{"3", ",", "8"}], "}"}]}], "||", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "}"}], "==", 
                   RowBox[{"{", 
                    RowBox[{"8", ",", "3"}], "}"}]}]}], "&"}]}], "]"}], 
              "]"}]}], ";"}], "*)"}], 
          RowBox[{"AppendTo", "[", 
           RowBox[{"inttally", ",", 
            RowBox[{"\"\<after refinement = \>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"Length", "[", "newints", "]"}], "]"}]}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"newints", "=", 
           RowBox[{"killbirthintersections", "[", 
            RowBox[{"rays", ",", "newints", ",", 
             RowBox[{"FilterRules", "[", 
              RowBox[{
               RowBox[{"{", "opts", "}"}], ",", 
               RowBox[{"Options", "[", "killbirthintersections", "]"}]}], 
              "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"inttally", ",", 
            RowBox[{"\"\<after kill birth = \>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"Length", "[", "newints", "]"}], "]"}]}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"newints", "=", 
           RowBox[{"reduceintersectioncandidates", "[", 
            RowBox[{"newints", ",", 
             RowBox[{"FilterRules", "[", 
              RowBox[{
               RowBox[{"{", "opts", "}"}], ",", 
               RowBox[{
               "Options", "[", "reduceintersectioncandidates", "]"}]}], 
              "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
             RowBox[{"Print", "[", "\"\<after second reduction:\>\"", "]"}], 
             " ", 
             RowBox[{"Print", "[", 
              RowBox[{"Select", "[", 
               RowBox[{"newints", ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "}"}], "==", 
                   RowBox[{"{", 
                    RowBox[{"3", ",", "8"}], "}"}]}], "||", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "}"}], "==", 
                   RowBox[{"{", 
                    RowBox[{"8", ",", "3"}], "}"}]}]}], "&"}]}], "]"}], 
              "]"}]}], ";"}], "*)"}], 
          RowBox[{"AppendTo", "[", 
           RowBox[{"inttally", ",", 
            RowBox[{"\"\<after second reduction = \>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"Length", "[", "newints", "]"}], "]"}]}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
            "build", " ", "intersection", " ", "list", " ", "containing", " ",
              "both", " ", "new", " ", "intersections", " ", "and", " ", 
             "previous", " ", "ones"}], ";", 
            RowBox[{"consolidate", " ", "them"}]}], "*)"}], 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"allints", "=", 
             RowBox[{"consolidateintersections", "[", "allints", "]"}]}], 
            ";"}], "*)"}], 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", 
            RowBox[{"i", "<=", 
             RowBox[{"Length", "[", "newints", "]"}]}], ",", 
            RowBox[{"i", "++"}], ",", 
            RowBox[{
             RowBox[{"intersectionraydata", "=", 
              RowBox[{"Join", "[", 
               RowBox[{"intersectionraydata", ",", 
                RowBox[{"getintersectiondata", "[", 
                 RowBox[{"data", ",", "rays", ",", 
                  RowBox[{"newints", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", "L"}], "]"}]}], 
               "]"}]}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"noldrays", "=", 
           RowBox[{"Length", "[", "rays", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", 
            RowBox[{"i", "<=", 
             RowBox[{"Length", "[", "intersectionraydata", "]"}]}], ",", 
            RowBox[{"i", "++"}], ",", 
            RowBox[{
             RowBox[{"ir", "=", 
              RowBox[{"intersectionraydata", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{"skip", " ", "this", " ", "if", " ", 
               RowBox[{"it", "'"}], "s", " ", "already", " ", "built", " ", 
               "or", " ", "if", " ", "its", " ", "starting", " ", "time", " ",
                "would", " ", "exceed", " ", "L"}], "*)"}], 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ir", "[", "\"\<built\>\"", "]"}], "||", 
                RowBox[{
                 RowBox[{"ir", "[", "\"\<newstartt\>\"", "]"}], ">", "L"}]}], 
               ",", 
               RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{"create", " ", "a", " ", "new", " ", "ray"}], "*)"}], 
             RowBox[{"newray", "=", 
              RowBox[{"singleray", "[", 
               RowBox[{"data", ",", 
                RowBox[{"ir", "[", "\"\<newstartsheet\>\"", "]"}], ",", 
                RowBox[{"ir", "[", "\"\<newstartt\>\"", "]"}], ",", "L", ",", 
                "\[Alpha]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"AssociateTo", "[", 
              RowBox[{"newray", ",", 
               RowBox[{"\"\<parents\>\"", "->", 
                RowBox[{"ir", "[", "\"\<newparents\>\"", "]"}]}]}], "]"}], 
             ";", "\[IndentingNewLine]", 
             RowBox[{"AssociateTo", "[", 
              RowBox[{"newray", ",", 
               RowBox[{"\"\<age\>\"", "->", 
                RowBox[{"ir", "[", "\"\<newage\>\"", "]"}]}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AssociateTo", "[", 
              RowBox[{"newray", ",", 
               RowBox[{"\"\<parentint\>\"", "->", 
                RowBox[{"ir", "[", "\"\<int\>\"", "]"}]}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"rays", "=", 
              RowBox[{"Append", "[", 
               RowBox[{"rays", ",", "newray"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"With", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"in", "=", "i"}], "}"}], ",", 
               RowBox[{"AssociateTo", "[", 
                RowBox[{
                 RowBox[{"intersectionraydata", "[", 
                  RowBox[{"[", "in", "]"}], "]"}], ",", 
                 RowBox[{"\"\<built\>\"", "->", "True"}]}], "]"}]}], "]"}], 
             ";", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
               "the", " ", "next", " ", "intersection", " ", "to", " ", 
                "process", " ", "might", " ", "be", " ", "one", " ", 
                "involving", " ", "this", " ", "new", " ", "ray"}], ";", 
               RowBox[{
               "so", " ", "get", " ", "out", " ", "of", " ", "this", " ", 
                "loop", " ", "to", " ", "reprocess", " ", "the", " ", 
                "intersection", " ", "list"}]}], "*)"}], 
             RowBox[{"Break", "[", "]"}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "get", " ", "ready", " ", "for", " ", "the", " ", "next", " ", 
            "cycle"}], "*)"}], 
          RowBox[{"ints", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"ints", ",", "newints"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"inttallies", ",", "inttally"}], "]"}], ";"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"maxage", "=", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", "\"\<age\>\"", "]"}], "&"}], "/@", "rays"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "finally", " ", "return", " ", "the", " ", "rays", " ", "and", " ", 
         "some", " ", "other", " ", "related", " ", "data"}], "*)"}], 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"\"\<rays\>\"", "->", "rays"}], ",", 
         RowBox[{"\"\<nrays\>\"", "->", 
          RowBox[{"Length", "[", "rays", "]"}]}], ",", 
         RowBox[{"\"\<maxage\>\"", "->", "maxage"}], ",", 
         RowBox[{"\"\<totaliter\>\"", "->", "totaliter"}], ",", 
         RowBox[{"\"\<ints\>\"", "->", "ints"}], ",", 
         RowBox[{"\"\<intersectionraydata\>\"", "->", "intersectionraydata"}],
          ",", 
         RowBox[{"\"\<L\>\"", "->", "L"}], ",", 
         RowBox[{"\"\<\[Alpha]\>\"", "->", "\[Alpha]"}], ",", 
         RowBox[{"\"\<data\>\"", "->", "data"}], ",", 
         RowBox[{"\"\<inttallies\>\"", "->", "inttallies"}]}], "|>"}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"spectralnetworklist", "::", "usage"}], "=", 
   "\"\<Build a list of spectral networks. The first argument is a list of \
options which should\nbe held fixed, the second argument is a list of lists \
of options. At each step, the list of fixed options gets joined with\none of \
the lists from the list of varying options, and `spectralnetwork` is called \
on the resulting joined list of options.\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"spectralnetworklist", "[", 
     RowBox[{"fixedoptions_", ",", "varyingoptionslist_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "item", "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Apply", "[", 
         RowBox[{"spectralnetwork", ",", 
          RowBox[{"Join", "[", 
           RowBox[{"fixedoptions", ",", "item"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"item", ",", "varyingoptionslist"}], "}"}]}], "]"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"phasetable", "::", "usage"}], "=", 
   "\"\<Return a table of option-lists, each with a single element which just \
sets a phase, equally spaced \nbetween 0 and Pi, beginning with 0. Includes a \
slight offset to avoid degeneracies. For use with spectralnetworklist.\>\""}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"standardperturbation", "=", "0.0001"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"phasetable", "[", "n_", "]"}], ":=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Alpha]", "->", 
           RowBox[{
            RowBox[{"Pi", "/", "n"}], " ", 
            RowBox[{"(", 
             RowBox[{"k", "+", "standardperturbation"}], ")"}]}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", 
           RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ";"}]}], "]"}], ";"}],
   "\n", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cross", "::", "usage"}], "=", "\"\<Draw a cross.\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cross", "[", 
     RowBox[{"x_", ",", "y_", ",", "scale_"}], "]"}], ":=", 
    RowBox[{"Polygon", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], "+", 
        RowBox[{"scale", " ", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], "+", 
        RowBox[{"scale", " ", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], "+", 
        RowBox[{"scale", " ", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], "+", 
        RowBox[{"scale", " ", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "}"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], "+", 
        RowBox[{"scale", " ", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "2"}]}], "}"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], "+", 
        RowBox[{"scale", " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], "+", 
        RowBox[{"scale", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "2"}]}], "}"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], "+", 
        RowBox[{"scale", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], "+", 
        RowBox[{"scale", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], "+", 
        RowBox[{"scale", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "1"}], "}"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], "+", 
        RowBox[{"scale", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "2"}], "}"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], "+", 
        RowBox[{"scale", " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}]}]}], "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"labelray", "::", "usage"}], "=", 
   "\"\<Attach a label to a ray; returns a new ray.\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"labelray", "[", 
     RowBox[{"ray_", ",", "label_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "newray", "}"}], ",", 
      RowBox[{
       RowBox[{"newray", "=", "ray"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AssociateTo", "[", 
        RowBox[{"newray", ",", 
         RowBox[{"\"\<label\>\"", "->", "label"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "newray"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"labelraysbynumber", "::", "usage"}], "=", 
   "\"\<Attach labels to a whole list of rays, by number; returns a new list \
of rays.\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"labelraysbynumber", "[", "rays_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"newrays", ",", "i"}], "}"}], ",", 
      RowBox[{
       RowBox[{"newrays", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "rays", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"newrays", ",", 
            RowBox[{"labelray", "[", 
             RowBox[{
              RowBox[{"rays", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}], "]"}], ";"}]}], 
        "]"}], ";", "\[IndentingNewLine]", "newrays"}]}], "]"}]}], ";"}], 
  "\n", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"colorizeray", "::", "usage"}], "=", 
   "\"\<Attach a color (or more generally a style) to a ray, according to the \
action of the given\ncolor function; returns a new ray.\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"colorizeray", "[", 
     RowBox[{"ray_", ",", "colorfunction_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "newray", "}"}], ",", 
      RowBox[{
       RowBox[{"newray", "=", "ray"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AssociateTo", "[", 
        RowBox[{"newray", ",", 
         RowBox[{"\"\<style\>\"", "->", 
          RowBox[{"colorfunction", "[", "ray", "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "newray"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"colorizerays", "::", "usage"}], "=", 
   "\"\<Colorize a whole list of rays; returns a new list of rays.\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"colorizerays", "[", 
     RowBox[{"rays_", ",", "colorfunction_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "newrays", "}"}], ",", 
      RowBox[{
       RowBox[{"newrays", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"colorizeray", "[", 
           RowBox[{"#", ",", "colorfunction"}], "]"}], "&"}], "/@", 
         "rays"}]}], ";", "\[IndentingNewLine]", "newrays"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"clipray", "::", "usage"}], "=", 
   "\"\<Clip a ray to a given L, by changing its `endt` key if it currently \
exceeds L.\nReturns a new ray\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"clipray", "[", 
     RowBox[{"ray_", ",", "L_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "newray", "}"}], ",", 
      RowBox[{
       RowBox[{"newray", "=", "ray"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ray", "[", "\"\<endt\>\"", "]"}], ">", "L"}], ",", 
         RowBox[{"AssociateTo", "[", 
          RowBox[{"newray", ",", 
           RowBox[{"\"\<endt\>\"", "->", "L"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "newray"}]}], "]"}]}], ";"}], "\n", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cliprays", "::", "usage"}], "=", 
   "\"\<Clip a whole list of rays; returns a new list of rays.\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cliprays", "[", 
     RowBox[{"rays_", ",", "L_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "newrays", "}"}], ",", 
      RowBox[{
       RowBox[{"newrays", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"clipray", "[", 
           RowBox[{"#", ",", "L"}], "]"}], "&"}], "/@", "rays"}]}], ";", 
       RowBox[{"Select", "[", 
        RowBox[{"newrays", ",", "isnontrivialray"}], "]"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"isnontrivialray", "::", "usage"}], "=", 
   "\"\<Check whether the ray's endt strictly exceeds startt.\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"isnontrivialray", "[", "ray_", "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ray", "[", "\"\<endt\>\"", "]"}], ">", 
      RowBox[{"ray", "[", "\"\<startt\>\"", "]"}]}], ")"}]}], ";"}], 
  "\[IndentingNewLine]", "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"colorbyage", "::", "usage"}], "=", 
   "\"\<Color function which returns a color for a ray according to its age \
(up to a maximum age set by \nthe option AgeMax).\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "colorbyage", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"AgeMax", "->", "4"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"colorbyage", "[", 
     RowBox[{"ray_", ",", 
      RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"ColorData", "[", "\"\<DarkRainbow\>\"", "]"}], "[", 
     RowBox[{
      RowBox[{"ray", "[", "\"\<age\>\"", "]"}], "/", 
      RowBox[{"OptionValue", "[", "\"\<AgeMax\>\"", "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"labelobjectforray", "::", "usage"}], "=", 
   "\"\<Return a graphics object which represents a label for a ray, using \
the ray's `label` key.\nIf the ray has no `label` key, then return {}.\>\""}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "labelobjectforray", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"LabelColor", "->", "Red"}], ",", 
     RowBox[{"LabelSize", "->", "14"}], ",", 
     RowBox[{"RandomizeLabelPositions", "->", "True"}], ",", 
     RowBox[{"BoxLabels", "->", "True"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"labelobjectforray", "[", 
    RowBox[{"ray_", ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "x", ",", "y", ",", "z", ",", "midt", ",", "retval", ",", 
       "labelposition", ",", "innerobject"}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"KeyExistsQ", "[", 
        RowBox[{"ray", ",", "\"\<label\>\""}], "]"}], ",", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
          "OptionValue", "[", "\"\<RandomizeLabelPositions\>\"", "]"}], ",", 
          RowBox[{"labelposition", "=", 
           RowBox[{"RandomReal", "[", 
            RowBox[{"{", 
             RowBox[{"0.1", ",", "0.9"}], "}"}], "]"}]}], ",", 
          RowBox[{"labelposition", "=", 
           RowBox[{"1", "/", "2"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"midt", "=", 
         RowBox[{
          RowBox[{"ray", "[", "\"\<startt\>\"", "]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ray", "[", "\"\<endt\>\"", "]"}], "-", 
             RowBox[{"ray", "[", "\"\<startt\>\"", "]"}]}], ")"}], "*", 
           "labelposition"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"z", "=", 
         RowBox[{
          RowBox[{"ray", "[", "\"\<z\>\"", "]"}], "/.", " ", 
          RowBox[{"t", "->", "midt"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"x", "=", 
         RowBox[{"Re", "[", "z", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"y", "=", 
         RowBox[{"Im", "[", "z", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"innerobject", "=", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"ray", "[", "\"\<label\>\"", "]"}], ",", "Bold", ",", 
           RowBox[{"OptionValue", "[", "\"\<LabelSize\>\"", "]"}], ",", 
           RowBox[{"OptionValue", "[", "\"\<LabelColor\>\"", "]"}]}], "]"}]}],
         ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"OptionValue", "[", "\"\<BoxLabels\>\"", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"Text", "[", 
            RowBox[{
             RowBox[{"Framed", "[", "innerobject", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Text", "[", 
            RowBox[{"innerobject", ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "}"}]}], "]"}]}], ",", 
       
       RowBox[{"{", "}"}]}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"rayplot", "::", "usage"}], "=", 
   "\"\<Plot a list of rays. Takes various options for customization, \
including some which preprocess the rays\nby adding colors or labels. To \
disable colorization use ColorizeFunction -> None.\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "rayplot", "]"}], "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Options", "[", "labelobjectforray", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"PlotRange", "->", "5"}], ",", 
       RowBox[{"ImageSize", "->", "200"}], ",", 
       RowBox[{"MassCutoff", "->", "10000"}], ",", 
       RowBox[{"ColorizeFunction", "->", 
        RowBox[{"(", 
         RowBox[{"Black", "&"}], ")"}]}], ",", 
       RowBox[{"LabelRaysByNumber", "->", "False"}], ",", 
       RowBox[{"AspectRatio", "->", "Automatic"}], ",", 
       RowBox[{"Axes", "->", "False"}], ",", 
       RowBox[{"AxesOrigin", "->", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], ",", 
       RowBox[{"Frame", "->", "False"}], ",", 
       RowBox[{"FrameStyle", "->", "None"}], ",", 
       RowBox[{"FrameTicks", "->", "Automatic"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"rayplot", "[", 
     RowBox[{"rays_", ",", 
      RowBox[{"opts", ":", 
       RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ray", ",", "newrays"}], "}"}], ",", 
      RowBox[{
       RowBox[{"newrays", "=", 
        RowBox[{"cliprays", "[", 
         RowBox[{"rays", ",", 
          RowBox[{"OptionValue", "[", "\"\<MassCutoff\>\"", "]"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"OptionValue", "[", "\"\<ColorizeFunction\>\"", "]"}], "=!=",
           "None"}], ",", 
         RowBox[{"newrays", "=", 
          RowBox[{"colorizerays", "[", 
           RowBox[{"newrays", ",", 
            RowBox[{"OptionValue", "[", "\"\<ColorizeFunction\>\"", "]"}]}], 
           "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"OptionValue", "[", "\"\<LabelRaysByNumber\>\"", "]"}], "==",
           "True"}], ",", 
         RowBox[{"newrays", "=", 
          RowBox[{"labelraysbynumber", "[", "newrays", "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"ParametricPlot", "[", 
          RowBox[{
           RowBox[{"Evaluate", "@", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Re", "[", 
                  RowBox[{"ray", "[", "\"\<z\>\"", "]"}], "]"}], ",", 
                 RowBox[{"Im", "[", 
                  RowBox[{"ray", "[", "\"\<z\>\"", "]"}], "]"}]}], "}"}], "/.",
                " ", 
               RowBox[{"t", "->", 
                RowBox[{
                 RowBox[{"ray", "[", "\"\<startt\>\"", "]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"ray", "[", "\"\<endt\>\"", "]"}], "-", 
                    RowBox[{"ray", "[", "\"\<startt\>\"", "]"}]}], ")"}], " ",
                   "s"}]}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"ray", ",", "newrays"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"PlotStyle", "->", 
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", "\"\<style\>\"", "]"}], "&"}], ",", 
              "newrays"}], "]"}]}], ",", 
           RowBox[{"Frame", "->", 
            RowBox[{"OptionValue", "[", "\"\<Frame\>\"", "]"}]}]}], "]"}], 
         ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"labelobjectforray", "[", 
             RowBox[{"ray", ",", 
              RowBox[{"FilterRules", "[", 
               RowBox[{
                RowBox[{"{", "opts", "}"}], ",", 
                RowBox[{"Options", "[", "labelobjectforray", "]"}]}], "]"}]}],
              "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"ray", ",", "newrays"}], "}"}]}], "]"}], "]"}], ",", 
         RowBox[{"PlotRange", "->", 
          RowBox[{"OptionValue", "[", "\"\<PlotRange\>\"", "]"}]}], ",", 
         RowBox[{"ImageSize", "->", 
          RowBox[{"OptionValue", "[", "\"\<ImageSize\>\"", "]"}]}], ",", 
         RowBox[{"Axes", "->", 
          RowBox[{"OptionValue", "[", "\"\<Axes\>\"", "]"}]}], ",", 
         RowBox[{"AspectRatio", "->", 
          RowBox[{"OptionValue", "[", "\"\<AspectRatio\>\"", "]"}]}], ",", 
         RowBox[{"FrameStyle", "->", 
          RowBox[{"OptionValue", "[", "\"\<FrameStyle\>\"", "]"}]}], ",", 
         RowBox[{"FrameTicks", "->", 
          RowBox[{"OptionValue", "[", "\"\<FrameTicks\>\"", "]"}]}], ",", 
         RowBox[{"AxesOrigin", "->", 
          RowBox[{"OptionValue", "[", "\"\<AxesOrigin\>\"", "]"}]}]}], 
        "]"}]}]}], "]"}]}], ";"}], "\n", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"snplot", "::", "usage"}], "=", 
   "\"\<Plot a spectral network, including the branch points and \
singularities.\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "snplot", "]"}], "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Options", "[", "rayplot", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ShowBranchpoints", "->", "True"}], ",", 
       RowBox[{"BranchpointSize", "->", "0.07"}], ",", 
       RowBox[{"BranchpointColor", "->", 
        RowBox[{"Darker", "[", 
         RowBox[{"Orange", ",", "0.15"}], "]"}]}], ",", 
       RowBox[{"ShowSingularities", "->", "True"}], ",", 
       RowBox[{"SingularitySize", "->", "0.07"}], ",", 
       RowBox[{"SingularityColor", "->", 
        RowBox[{"Darker", "[", 
         RowBox[{"Blue", ",", "0.15"}], "]"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"snplot", "[", 
    RowBox[{"sn_", ",", 
     RowBox[{"opts", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "items", ",", "rp", ",", "bpzs", ",", "bpp", ",", "singzs", ",", 
       "singp"}], "}"}], ",", 
     RowBox[{
      RowBox[{"items", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"rp", "=", 
       RowBox[{"rayplot", "[", 
        RowBox[{
         RowBox[{"sn", "[", "\"\<rays\>\"", "]"}], ",", 
         RowBox[{"FilterRules", "[", 
          RowBox[{
           RowBox[{"{", "opts", "}"}], ",", 
           RowBox[{"Options", "[", "rayplot", "]"}]}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"items", ",", "rp"}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OptionValue", "[", "\"\<ShowBranchpoints\>\"", "]"}], ",", 
        RowBox[{
         RowBox[{"bpzs", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", "\"\<z\>\"", "]"}], "&"}], "/@", 
           RowBox[{
            RowBox[{"sn", "[", "\"\<data\>\"", "]"}], "[", 
            "\"\<branchpoints\>\"", "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"bpp", "=", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"OptionValue", "[", "\"\<BranchpointColor\>\"", "]"}], 
             ",", 
             RowBox[{
              RowBox[{
               RowBox[{"cross", "[", 
                RowBox[{
                 RowBox[{"Re", "[", "#", "]"}], ",", 
                 RowBox[{"Im", "[", "#", "]"}], ",", 
                 RowBox[{
                 "OptionValue", "[", "\"\<BranchpointSize\>\"", "]"}]}], 
                "]"}], "&"}], "/@", "bpzs"}]}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"items", ",", "bpp"}], "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OptionValue", "[", "\"\<ShowSingularities\>\"", "]"}], ",", 
        RowBox[{
         RowBox[{"singzs", "=", 
          RowBox[{
           RowBox[{"sn", "[", "\"\<data\>\"", "]"}], "[", 
           "\"\<singularities\>\"", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"singp", "=", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"OptionValue", "[", "\"\<SingularityColor\>\"", "]"}], 
             ",", 
             RowBox[{
              RowBox[{
               RowBox[{"Disk", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Re", "[", "#", "]"}], ",", 
                   RowBox[{"Im", "[", "#", "]"}]}], "}"}], ",", 
                 RowBox[{
                 "OptionValue", "[", "\"\<SingularitySize\>\"", "]"}]}], 
                "]"}], "&"}], "/@", "singzs"}]}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"items", ",", "singp"}], "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Show", "[", "items", "]"}]}]}], "]"}]}], "\[IndentingNewLine]",
   "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"snlistplot", "::", "usage"}], "=", 
   "\"\<Plot a list of spectral networks, by applying `snplot` to each one.\>\
\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"snlistplot", "[", 
    RowBox[{"sns_", ",", 
     RowBox[{"opts", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "plotlist", ",", "sn"}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"snplot", "[", 
        RowBox[{"sn", ",", "opts"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"sn", ",", "sns"}], "}"}]}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]", "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"growthanimate", "::", "usage"}], "=", 
   "\"\<Create an animation of the growth of a spectral network, by \
precomputing plots\nat mass cutoffs going linearly from 0 up to the network's \
cutoff.\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"growthanimate", "[", 
     RowBox[{"sn_", ",", "nsteps_", ",", 
      RowBox[{"opts", ":", 
       RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"L", ",", "i"}], "}"}], ",", 
      RowBox[{
       RowBox[{"L", "=", 
        RowBox[{"sn", "[", "\"\<L\>\"", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ListAnimate", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"snplot", "[", 
           RowBox[{"sn", ",", 
            RowBox[{"MassCutoff", "->", 
             RowBox[{"L", "*", 
              RowBox[{"(", 
               RowBox[{"i", "/", "nsteps"}], ")"}]}]}], ",", "opts"}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "nsteps"}], "}"}]}], "]"}], "]"}]}]}], 
     "]"}]}], ";"}], "\n", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"explorefoliations", "::", "usage"}], "=", 
   "\"\<Create a Manipulate object with a locator which can be used to \
explore the rays passing through\narbitrary points z.\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"explorefoliations", "[", 
    RowBox[{"data_", ",", 
     RowBox[{"opts", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   RowBox[{"Manipulate", "[", 
    RowBox[{
     RowBox[{"DynamicModule", "[", 
      RowBox[{
       RowBox[{"{", "sn", "}"}], ",", 
       RowBox[{
        RowBox[{"sn", "=", 
         RowBox[{"spectralnetwork", "[", 
          RowBox[{
           RowBox[{"Data", "->", "data"}], ",", 
           RowBox[{"Override", "->", 
            RowBox[{"<|", 
             RowBox[{
              RowBox[{"\"\<branchpoints\>\"", "->", 
               RowBox[{"{", "}"}]}], ",", 
              RowBox[{"\"\<extrapoints\>\"", "->", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"locator", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "+", 
                 RowBox[{"I", " ", 
                  RowBox[{"locator", "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}]}], "|>"}]}], 
           ",", 
           RowBox[{"L", "->", "Lt"}], ",", 
           RowBox[{"\[Alpha]", "->", "\[Alpha]t"}], ",", 
           RowBox[{"DoIntersections", "->", "False"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"rayplot", "[", 
         RowBox[{
          RowBox[{"sn", "[", "\"\<rays\>\"", "]"}], ",", "opts"}], "]"}]}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"locator", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "Locator"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Lt", ",", "10", ",", "\"\<L\>\""}], "}"}], ",", "0", ",", 
       "100"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Alpha]t", ",", "0", ",", "\"\<\[Alpha]\>\""}], "}"}], ",", 
       "0", ",", 
       RowBox[{"2", " ", "Pi"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "zoomdynamic", "]"}], "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Options", "[", "rayplot", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"UnzoomedRange", "->", "2"}], ",", 
       RowBox[{"ZoomedRange", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}]}]}], "}"}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"zoomdynamic", "::", "usage"}], "=", 
   "\"\<Create a Manipulate object which shows two plots of a given list of \
rays;\nthe left plot is fixed while the right plot can be dynamically zoomed \
by adjusting x and y ranges.\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"zoomdynamic", "[", 
     RowBox[{"rays_", ",", 
      RowBox[{"opts", ":", 
       RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "ixmin", ",", "ixmax", ",", "iymin", ",", "iymax", ",", "ipr"}], "}"}],
       ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"ixmin", ",", "ixmax"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"iymin", ",", "iymax"}], "}"}]}], "}"}], "=", 
        RowBox[{"OptionValue", "[", "\"\<ZoomedRange\>\"", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ipr", "=", 
        RowBox[{"OptionValue", "[", "\"\<UnzoomedRange\>\"", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Manipulate", "[", 
        RowBox[{
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"plot1", ",", "plot2"}], "}"}], ",", 
           RowBox[{
            RowBox[{"plot1", "=", 
             RowBox[{"rayplot", "[", 
              RowBox[{"rays", ",", 
               RowBox[{"PlotRange", "->", "pr"}], ",", 
               RowBox[{"Frame", "->", "True"}], ",", 
               RowBox[{"FilterRules", "[", 
                RowBox[{
                 RowBox[{"{", "opts", "}"}], ",", 
                 RowBox[{"Options", "[", "rayplot", "]"}]}], "]"}]}], "]"}]}],
             ";", "\[IndentingNewLine]", 
            RowBox[{"plot2", "=", 
             RowBox[{"rayplot", "[", 
              RowBox[{"rays", ",", 
               RowBox[{"PlotRange", "->", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"xmin", ",", "xmax"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"ymin", ",", "ymax"}], "}"}]}], "}"}]}], ",", 
               RowBox[{"Frame", "->", "True"}], ",", 
               RowBox[{"AspectRatio", "->", "1"}], ",", 
               RowBox[{"FilterRules", "[", 
                RowBox[{
                 RowBox[{"{", "opts", "}"}], ",", 
                 RowBox[{"Options", "[", "rayplot", "]"}]}], "]"}]}], "]"}]}],
             ";", "\[IndentingNewLine]", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{"plot1", ",", 
               RowBox[{"Spacer", "[", "50", "]"}], ",", "plot2"}], "}"}], 
             "]"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"xmin", ",", "ixmin", ",", "\"\<xmin\>\""}], "}"}], ",", 
           RowBox[{"-", "pr"}], ",", "pr"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"xmax", ",", "ixmax", ",", "\"\<xmax\>\""}], "}"}], ",", 
           RowBox[{"-", "pr"}], ",", "pr"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"ymin", ",", "iymin", ",", "\"\<ymin\>\""}], "}"}], ",", 
           RowBox[{"-", "pr"}], ",", "pr"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"ymax", ",", "iymax", ",", "\"\<ymax\>\""}], "}"}], ",", 
           RowBox[{"-", "pr"}], ",", "pr"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"pr", ",", "ipr", ",", "\"\<range\>\""}], "}"}], ",", "0",
            ",", "10"}], "}"}]}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cutoffdynamic", "::", "usage"}], "=", 
   "\"\<Create a Manipulate object which shows a plot of a given list of \
rays,\nwhere the mass cutoff and plot range can be dynamically \
changed.\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cutoffdynamic", "[", "rays_", "]"}], ":=", 
    RowBox[{"Manipulate", "[", 
     RowBox[{
      RowBox[{"rayplot", "[", 
       RowBox[{"rays", ",", 
        RowBox[{"MassCutoff", "->", "cutoff"}], ",", 
        RowBox[{"PlotRange", "->", "pr"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"cutoff", ",", "1", ",", "\"\<cutoff\>\""}], "}"}], ",", "0",
         ",", "50"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"pr", ",", "2", ",", "\"\<range\>\""}], "}"}], ",", "0", ",",
         "10"}], "}"}]}], "]"}]}], ";"}], "\n", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"individualraydynamic", "::", "usage"}], "=", 
   "\"\<Create a Manipulate object which shows a plot of a given list of \
rays,\nwhere you can dynamically change which particular ray you look \
at.\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"individualraydynamic", "[", "rays_", "]"}], ":=", 
   RowBox[{"Manipulate", "[", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"plot1", ",", "plot2"}], "}"}], ",", 
       RowBox[{
        RowBox[{"plot1", "=", 
         RowBox[{"rayplot", "[", 
          RowBox[{"rays", ",", 
           RowBox[{"PlotRange", "->", "pr"}], ",", 
           RowBox[{"Axes", "->", "True"}], ",", 
           RowBox[{"AxesOrigin", "->", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], ",", 
           RowBox[{"LabelRaysByNumber", "->", "True"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"plot2", "=", 
         RowBox[{"rayplot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"rays", "[", 
             RowBox[{"[", "n", "]"}], "]"}], "}"}], ",", 
           RowBox[{"PlotRange", "->", "pr"}], ",", 
           RowBox[{"Axes", "->", "True"}], ",", 
           RowBox[{"AxesOrigin", "->", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"plot1", ",", 
           RowBox[{"Spacer", "[", "50", "]"}], ",", "plot2"}], "}"}], 
         "]"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "\"\<raynum\>\""}], "}"}], ",", "1", ",", 
       
       RowBox[{"Length", "[", "rays", "]"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"pr", ",", "2", ",", "\"\<range\>\""}], "}"}], ",", "0", ",", 
       "10"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.919258951834248*^9, 3.919258955703415*^9}, {
  3.919545170357624*^9, 3.9195451749229937`*^9}, {3.920447800812501*^9, 
  3.920447803609776*^9}, {3.920447842239107*^9, 3.9204479042777967`*^9}, {
  3.9204481237328777`*^9, 3.920448131661015*^9}, {3.92044821225907*^9, 
  3.920448339554262*^9}, {3.9204485919014187`*^9, 
  3.920448599694887*^9}},ExpressionUUID->"e7d7a588-8e41-4b12-b5c1-\
d5e3e3e60fa6"],

Cell[BoxData["\<\"Create a ray from given initial data.\"\>"], "Output",
 CellChangeTimes->{3.920448434075987*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"c7df9b8c-74f5-4b2d-b583-3b5919f1c45b"],

Cell[BoxData["\<\"Get the sheets of the root cover at a given point, with \
some ancillary data\\nincluding the value of the canonical 1-form.\"\>"], \
"Output",
 CellChangeTimes->{3.920448434094817*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"6e3a011f-a2a8-4454-b21c-8dd43063065d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"makepicsa2generic", " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"sn", ",", "plot", ",", "plotzoomed"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"data", " ", "=", " ", "\[IndentingNewLine]", 
          RowBox[{"<|", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"\"\<algebra\>\"", "->", "\"\<A2\>\""}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"\"\<spec\>\"", "->", "\"\<matrix\>\""}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"\"\<matrix\>\"", "->", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "I"}], " ", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", 
                   RowBox[{"1", "/", "4"}], ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], " ", 
              "+", " ", 
              RowBox[{
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "Pi", " ", "I", " ", "z"}], ")"}]}], " ", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", 
                   RowBox[{"1", "/", "6"}], ",", "1"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"1", "/", "6"}], ",", "3", ",", 
                   RowBox[{"1", "/", "3"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "/", "3"}], ",", "4"}], "}"}]}], "}"}]}]}]}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{"\"\<singularities\>\"", " ", "->", " ", 
             RowBox[{"{", "0", "}"}]}]}], "\[IndentingNewLine]", "|>"}]}], 
         "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"sn", "=", 
          RowBox[{"spectralnetwork", "[", 
           RowBox[{
            RowBox[{"Data", "->", "data"}], ",", 
            RowBox[{"L", "->", "7"}], ",", 
            RowBox[{"\[Alpha]", "->", "0.0005"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"plot", "=", 
          RowBox[{"snplot", "[", 
           RowBox[{"sn", ",", " ", 
            RowBox[{"PlotRange", "->", "3"}], ",", 
            RowBox[{"ImageSize", "->", "700"}], ",", 
            RowBox[{"BranchpointSize", "->", "0.025"}], ",", 
            RowBox[{"SingularitySize", "->", "0.025"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"plotzoomed", "=", 
          RowBox[{"snplot", "[", 
           RowBox[{"sn", ",", " ", 
            RowBox[{"PlotRange", "->", "1.5"}], ",", 
            RowBox[{"ImageSize", "->", "700"}], ",", 
            RowBox[{"BranchpointSize", "->", "0.0125"}], ",", 
            RowBox[{"SingularitySize", "->", "0.0125"}]}], "]"}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{"plot", ",", 
         RowBox[{"Spacer", "[", "50", "]"}], ",", "plotzoomed"}], "}"}], 
       "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.920312712826209*^9, 3.920312718074744*^9}, {
   3.92031275593939*^9, 3.920312763578066*^9}, 3.920312878472002*^9, 
   3.920447149722477*^9, {3.9204479570010347`*^9, 3.9204480280206203`*^9}, {
   3.920448369476162*^9, 3.920448390432541*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"1c53372e-7f8a-4f54-9ca9-7b5bbf40e9b5"],

Cell[BoxData["makepicsa2generic"], "Input",
 CellChangeTimes->{{3.9204479849015913`*^9, 3.9204480026917467`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"8a8ce7b4-1ea5-4df6-9dd8-318441fea054"]
},
WindowSize->{1258.5, 894.},
WindowMargins->{{Automatic, 123.75}, {49.5, Automatic}},
FrontEndVersion->"13.0 for Linux x86 (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d072a4c2-9d75-40b3-8fca-4714a5ce0317"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 165123, 4050, 12062, "Input",ExpressionUUID->"e7d7a588-8e41-4b12-b5c1-d5e3e3e60fa6"],
Cell[165706, 4074, 193, 2, 33, "Output",ExpressionUUID->"c7df9b8c-74f5-4b2d-b583-3b5919f1c45b"],
Cell[165902, 4078, 282, 4, 55, "Output",ExpressionUUID->"6e3a011f-a2a8-4454-b21c-8dd43063065d"]
}, Open  ]],
Cell[166199, 4085, 3762, 86, 309, "Input",ExpressionUUID->"1c53372e-7f8a-4f54-9ca9-7b5bbf40e9b5"],
Cell[169964, 4173, 192, 2, 29, "Input",ExpressionUUID->"8a8ce7b4-1ea5-4df6-9dd8-318441fea054"]
}
]
*)


